Towards a General Framework for Practical Quantum Network Protocols

The quantum internet is one of the frontiers of quantum information science. It will revolutionize the way we communicate and do other tasks, and it will allow for tasks that are not possible using the current, classical internet. The backbone of a quantum internet is entanglement distributed globally in order to allow for such novel applications to be performed over long distances. Experimental progress is currently being made to realize quantum networks on a small scale, but much theoretical work is still needed in order to understand how best to distribute entanglement and to guide the realization of large-scale quantum networks, and eventually the quantum internet, especially with the limitations of near-term quantum technologies. This work provides an initial step towards this goal. The main contribution of this thesis is a mathematical framework for entanglement distribution protocols in a quantum network, which allows for discovering optimal protocols using reinforcement learning. We start with a general development of quantum decision processes, which is the theoretical backdrop of reinforcement learning. Then, we define the general task of entanglement distribution in a quantum network, and we present ground- and satellite-based quantum network architectures that incorporate practical aspects of entanglement distribution. We combine the theory of decision processes and the practical quantum network architectures into an overall entanglement distribution protocol. We also define practical figures of merit to evaluate entanglement distribution protocols, which help to guide experimental implementations.

==> Plots/29Nov2020.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     59897,       1695]
NotebookOptionsPosition[     54663,       1594]
NotebookOutlinePosition[     54998,       1609]
CellTagsIndexPosition[     54955,       1606]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "2"}], "*", 
         RowBox[{"m", "/", "T"}]}], "]"}], "*", "a"}], "+", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "m"}], "/", "T"}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{"b", "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], "+", 
      RowBox[{"1", "/", "2"}]}], ")"}], "*", "p", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"t", "-", "1", "-", "m"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", 
     RowBox[{"t", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815687830723144*^9, 3.815687882173324*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"200ce6ec-5d27-485d-aafd-cff3278ceb1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "t"}], "T"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "T"]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "/", "T"}]], " ", "p"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"1", "+", "t"}], "T"]], " ", "p"}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", "/", "T"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"3", "+", "t"}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "t"], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "t"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "p"}], ")"}], "t"]}], "+", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "t"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"], "+", "p", "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], "t"], " ", "p"}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox["1", "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "/", "T"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.815687884783242*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"494788da-85da-478b-998f-f71ca208ce31"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", "%1", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[2]:=",ExpressionUUID->"c4e4b86f-c4ba-4db2-bdfd-5a0cc45d3410"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "t"}], "T"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "T"]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "/", "T"}]], " ", "p"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"1", "+", "t"}], "T"]], " ", "p"}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", "/", "T"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"3", "+", "t"}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", "p"}], ")"}], "t"], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}]}], 
        ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "t"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", "a", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "p"}], ")"}], "t"]}], "+", 
            RowBox[{"2", " ", "b", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "t"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"], "+", "p", "-", 
         RowBox[{"2", " ", "b", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], "t"], " ", "p"}]}], ")"}]}]}], 
     ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox["1", "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "/", "T"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.815687891398361*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"f6b1206d-7509-46af-b4ae-e3cff2f08f4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Out", "[", "1", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.815687898244051*^9, 3.815687901087708*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5baa1a84-411b-4d54-bdbb-7468c68344ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "t"}], "T"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "T"]]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "-", "p"}], ")"}], "t"]}], ")"}]}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "/", "T"}]], " ", "p"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"1", "+", "t"}], "T"]], " ", "p"}], "+", 
      RowBox[{"2", " ", "a", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"3", "/", "T"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "b"}]}], ")"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"3", "+", "t"}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "t"}], ")"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "-", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], "t"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p", "+", 
            RowBox[{"2", " ", "a", " ", "p"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "t"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p", "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], "t"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", "b", " ", "p"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "t"}]}], "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "p", "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", "p"}], ")"}], "t"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"a", "+", "b"}], ")"}], " ", "p"}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox["1", "T"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", "/", "T"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.815687902873849*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"fc4b96f5-8032-4899-86cf-7606888674d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Out", "[", "2", "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815691529116294*^9, 3.815691571633092*^9}, {
  3.815691639923719*^9, 3.815691689880361*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bad26fba-4284-48b9-9bc6-dc62c873d66e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{"-", "4"}], "/", "T"}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "a"}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "/", "T"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "b"}], "-", 
       RowBox[{"2", " ", "a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"4", "/", "T"}]], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "a", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"]}], "+", 
       RowBox[{"2", " ", "b", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "p"}], ")"}], "2"]}], "-", "p"}], ")"}]}],
     "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "b"}]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"3", "/", "T"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}], ")"}], " ", "p"}]], "Output",\

 CellChangeTimes->{
  3.815691572016736*^9, {3.815691651131102*^9, 3.8156916915431957`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"ab1bfdba-aa01-4497-9998-fd981f4ffa02"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Out", "[", "1", "]"}], ",", 
   RowBox[{"t", "\[Rule]", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8156879220262957`*^9, 3.815687929328143*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"b0280a8a-3cb9-415e-b6f8-6ffbc9157a42"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{
   FractionBox["1", "2"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox["1", "T"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]], "|", 
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "/", "T"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]], "|", 
       RowBox[{"a", " ", "p"}], "|", "b", "|", "p", "|", 
       RowBox[{"a", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "p"}], ")"}], " ", "p"}], "|", "a"}], 
      ")"}], "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"T", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "p"}], "]"}], "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "p"}], "]"}]}], "<", 
     RowBox[{"-", "2"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.8156879357444153`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"407aae47-e2da-45c2-8989-7619884788f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"m", "/", "T"}]}], "]"}], "*", "p", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"t", "-", "1", "-", "m"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", 
     RowBox[{"t", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815688176677099*^9, 3.8156882142338676`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"bd838e06-959f-4025-8266-8641f2fc7b7f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox["2", "T"], "-", 
      FractionBox[
       RowBox[{"2", " ", "t"}], "T"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"2", " ", "t"}], "T"]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}], 
   RowBox[{"1", "-", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", "/", "T"}]], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "/", "T"}]], " ", "p"}]}]]}]], "Output",
 CellChangeTimes->{3.815688214793778*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"4cc51732-adfc-42b9-8ae5-d5e7a12d925e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["2", "T"], "-", 
       FractionBox[
        RowBox[{"2", " ", "t"}], "T"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"2", " ", "t"}], "T"]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}], 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "/", "T"}]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", "/", "T"}]], " ", "p"}]}]]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[6]:=",ExpressionUUID->"7b78aa3e-f994-4175-9c64-cd01752c34a8"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "/", "T"}]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "t"}], "T"]}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], "t"]}], ")"}], " ", "p"}], 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", "/", "T"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.815688218019071*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"c92a2aa3-7001-4037-9b68-57f5d653bc36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Out", "[", "6", "]"}], ",", 
   RowBox[{"t", "\[Rule]", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815688225348412*^9, 3.8156882324867487`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ce731ec5-d01e-487a-a06d-02d93ad54874"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", "/", "T"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]], "|", "p"}], ")"}], 
     "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"T", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "p"}], "]"}], "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "p"}], "]"}]}], "<", 
     RowBox[{"-", "2"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.81568823303179*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"4f05b25e-81b6-43c7-8887-c77bb7143118"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "m"}], "/", "T"}], "]"}], "*", "p", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"t", "-", "1", "-", "m"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", 
     RowBox[{"t", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815688285231003*^9, 3.815688304864567*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f19baf1a-727c-412e-a41f-16917e2a9c42"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      FractionBox["1", "T"], "-", 
      FractionBox["t", "T"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"t", "/", "T"}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}], 
   RowBox[{"1", "-", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox["1", "T"]], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      FractionBox["1", "T"]], " ", "p"}]}]]}]], "Output",
 CellChangeTimes->{3.815688311653029*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d4c96ba6-f5cc-4314-a78f-357dbe0344c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "T"], "-", 
       FractionBox["t", "T"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", "/", "T"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "-", "p"}], ")"}], "t"]}]}], ")"}], " ", "p"}], 
    RowBox[{"1", "-", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox["1", "T"]], "+", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       FractionBox["1", "T"]], " ", "p"}]}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.815688402676777*^9, 3.815688403653015*^9}},
 NumberMarks->False,
 CellLabel->"In[12]:=",ExpressionUUID->"e064f0f7-673c-434a-b1e2-6bdda70ff5ec"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    FractionBox["1", "T"]], " ", 
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox["t", "T"]}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "p"}], ")"}], "t"]}], ")"}], " ", "p"}], 
  RowBox[{"1", "+", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox["1", "T"]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]]], "Output",
 CellChangeTimes->{3.815688315916974*^9, 3.815688404367032*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"62e9f9c9-1da4-445d-84b3-c2f47a417153"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Limit", "[", 
  RowBox[{
   RowBox[{"Out", "[", "9", "]"}], ",", 
   RowBox[{"t", "\[Rule]", "Infinity"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815688319737032*^9, 3.815688330070283*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"93976c6b-d260-416d-a921-a8a830fcb818"],

Cell[BoxData[
 RowBox[{"ConditionalExpression", "[", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           FractionBox["1", "T"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "p"}], ")"}]}]}]], "|", "p"}], ")"}], 
     "\[Element]", 
     TemplateBox[{},
      "Reals"]}], "&&", 
    RowBox[{"T", ">", "0"}], "&&", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "p"}], "]"}], "<", "0"}], "&&", 
    RowBox[{
     RowBox[{"T", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "p"}], "]"}]}], "<", 
     RowBox[{"-", "1"}]}]}]}], "]"}]], "Output",
 CellChangeTimes->{3.815688330885408*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"8e85a507-8998-4477-ae5e-cd2b2967765d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"p", "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "p"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"t", "-", "1", "-", "m"}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", 
     RowBox[{"t", "-", "1"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815688348035441*^9, 3.8156883646329937`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"693c4f47-1375-4924-a19c-21ae05f529a7"],

Cell[BoxData[
 RowBox[{"1", "-", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "-", "p"}], ")"}], "t"]}]], "Output",
 CellChangeTimes->{3.815688365056981*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"e0468970-3bab-4265-a6d2-79ff8067e2bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "2"}], "*", 
     RowBox[{"m", "/", "Tc"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "Ts"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8156890737237997`*^9, 3.815689094852037*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b2f45aac-61ab-4160-9e07-5c252a03c705"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "Ts"}], "Tc"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["2", "Tc"], "+", 
       FractionBox[
        RowBox[{"2", " ", "Ts"}], "Tc"]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"2", "/", "Tc"}]]}]]], "Output",
 CellChangeTimes->{3.815689096204957*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"486b969d-d580-40d6-99ba-24b047a35213"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", "Ts"}], "Tc"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["2", "Tc"], "+", 
        FractionBox[
         RowBox[{"2", " ", "Ts"}], "Tc"]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"2", "/", "Tc"}]]}]], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[14]:=",ExpressionUUID->"012ed11a-b122-4e41-9055-fc20f1626f5d"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox["Ts", "Tc"]}]], " ", 
  RowBox[{"Csch", "[", 
   FractionBox["1", "Tc"], "]"}], " ", 
  RowBox[{"Sinh", "[", 
   FractionBox[
    RowBox[{"1", "+", "Ts"}], "Tc"], "]"}]}]], "Output",
 CellChangeTimes->{3.81568912259486*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3defddeb-a766-4e64-9e1a-8edc7283e6bb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "m"}], "/", "Tc"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"m", ",", "0", ",", "Ts"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815689174205748*^9, 3.815689174341096*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"77b327d0-b94f-4fe7-934d-ea8b9f4a9f6e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox["Ts", "Tc"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "Tc"], "+", 
       FractionBox["Ts", "Tc"]}]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox["1", "Tc"]]}]]], "Output",
 CellChangeTimes->{3.8156891750496063`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"6133be5a-d7db-48e7-b696-e9f754103822"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox["Ts", "Tc"]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "Tc"], "+", 
        FractionBox["Ts", "Tc"]}]]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    SuperscriptBox["\[ExponentialE]", 
     FractionBox["1", "Tc"]]}]], "]"}]], "Input",
 CellChangeTimes->{{3.8156891810958843`*^9, 3.815689182559519*^9}},
 NumberMarks->False,
 CellLabel->"In[17]:=",ExpressionUUID->"ddfbf432-6baa-42b7-8b7f-14496623e532"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     FractionBox["Ts", "Tc"]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"1", "+", "Ts"}], "Tc"]]}], ")"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["\[ExponentialE]", 
    FractionBox["1", "Tc"]]}]]], "Output",
 CellChangeTimes->{{3.815689176800268*^9, 3.815689183098446*^9}},
 CellLabel->"Out[17]=",ExpressionUUID->"9ba64227-1da1-4e7b-9864-32d27caaffc9"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.815689308777648*^9, 
  3.8156893178904257`*^9}},ExpressionUUID->"56539338-12b9-4d2a-ab0f-\
fa3c31c25613"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      RowBox[{"t", "/", "10"}]}], "]"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "0.3"}], ")"}], "^", "t"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "2"}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "0.3"}], ")"}], "^", "t"}]}], ")"}]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815692731430284*^9, 3.815692800745232*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"82c6e69b-6a7d-4036-a8ac-09dfdf0e0146"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13c4ll0YAPA3KzLjHc/z2t6PpNC0SudOkRRJSCWUEQ1KUkkREUmUUSQr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       "]]},
     Annotation[#, "Charting`Private`Tag$45023#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.2687307917894673},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10}, {0.2687307917894673, 0.6250901672218474}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.815692761626474*^9, 3.815692768731442*^9}, 
   3.815692801602902*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"e6e02dc3-c2d0-4368-a45a-abce1f199365"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Out", "[", "1", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"T", "\[Rule]", "5"}], ",", 
    RowBox[{"a", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{"b", "\[Rule]", 
     RowBox[{"1", "/", "2"}]}], ",", 
    RowBox[{"p", "\[Rule]", "0.3"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8156938316179123`*^9, 3.815693854613151*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"fd157980-81f4-4f37-9c38-0156f8b39995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "77.8694074231036`"}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "t"}], "/", "5"}]], " ", 
  RowBox[{"(", 
   RowBox[{"0.06490246121037424`", "\[VeryThinSpace]", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["0.7`", "t"]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"2", " ", "t"}], "/", "5"}]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["0.7`", "t"], "-", 
       RowBox[{"0.3`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["0.7`", "t"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "t"}], ")"}]}], "5"]]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "0.7`"}], "+", 
       SuperscriptBox["0.7`", 
        RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "t"}]}], ")"}]}]]}], "+", 
    RowBox[{"0.7`", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["0.7`", "t"], "+", 
       RowBox[{"0.3`", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["0.7`", "t"]}]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "t"}]}], ")"}]}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.815693847509776*^9, 3.815693855804126*^9}},
 CellLabel->"Out[26]=",ExpressionUUID->"e3d16b7c-d26e-4c6e-9219-42a82ee557d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"-", "77.8694074231036`"}], " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "t"}], "/", "5"}]], " ", 
   RowBox[{"(", 
    RowBox[{"0.06490246121037424`", "\[VeryThinSpace]", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["0.7`", "t"]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"2", " ", "t"}], "/", "5"}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["0.7`", "t"], "-", 
        RowBox[{"0.3`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["0.7`", "t"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "t"}], ")"}]}], "5"]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "0.7`"}], "+", 
        SuperscriptBox["0.7`", 
         RowBox[{"1", "+", "t"}]]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "t"}]}], ")"}]}]]}], "+", 
     RowBox[{"0.7`", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["0.7`", "t"], "+", 
        RowBox[{"0.3`", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["0.7`", "t"]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "5"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "t"}]}], ")"}]}]]}]}], ")"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[27]:=",ExpressionUUID->"97020124-b634-47a9-95e1-964667b347d2"],

Cell[BoxData[
 RowBox[{"0.500000000000021`", "\[VeryThinSpace]", "-", 
  RowBox[{"5.053916194752808`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "t"}], "/", "5"}]]}], "+", 
  RowBox[{"4.553916194752787`", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "0.35667494393873245`"}], " ", "t"}]]}]}]], "Output",
 CellChangeTimes->{3.815693858064188*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"49f74172-5645-4a76-b51b-f8f9cae215ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"0.500000000000021`", "\[VeryThinSpace]", "-", 
    RowBox[{"5.053916194752808`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "t"}], "/", "5"}]]}], "+", 
    RowBox[{"4.553916194752787`", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "0.35667494393873245`"}], " ", "t"}]]}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.815693882183239*^9, 3.815693887568247*^9}},
 NumberMarks->False,
 CellLabel->"In[29]:=",ExpressionUUID->"a842a45f-8863-4e0b-8460-06d5ed7bbdaf"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV13k8VN0bAHBJ4rXNzL0zZMkyKFtkKULnqSgpkqSIaLGkomz9lBpLC0JI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       "]]},
     Annotation[#, "Charting`Private`Tag$49538#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{1., 0.427022452672238},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{1, 10}, {0.427022452672238, 0.5814185421340258}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.8156938611113777`*^9, 3.815693888029538*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"908edfa7-5c53-4bac-b571-a6509fa4f0b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Out", "[", "27", "]"}], "/.", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", "6"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.8156938992547703`*^9, 3.8156939069218283`*^9}, {
  3.815693963185507*^9, 3.815693963500597*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b784d8e5-637a-4e8c-9c97-2bfff5fd0963"],

Cell[BoxData["0.5772827531123008`"], "Output",
 CellChangeTimes->{{3.815693904672917*^9, 3.81569390719144*^9}, 
   3.815693964008112*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"56e13bd0-0593-41ab-a8f7-6191c67aad59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"0.5814035151811465`", ",", "16"}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[32]:=",ExpressionUUID->"1116adc1-c8d0-4ec6-9570-9e7113bc4201"],

Cell[BoxData[
 TagBox[
  InterpretationBox["\<\"0.5814035151811465\"\>",
   0.5814035151811465,
   AutoDelete->True],
  NumberForm[#, 16]& ]], "Output",
 CellChangeTimes->{3.815693949536853*^9},
 CellLabel->
  "Out[32]//NumberForm=",ExpressionUUID->"8f1ba57c-3917-4aa9-a2b0-\
15533d73c57d"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{52, Automatic}, {245, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 920, 28, 55, "Input",ExpressionUUID->"200ce6ec-5d27-485d-aafd-cff3278ceb1a"],
Cell[1503, 52, 4338, 135, 163, "Output",ExpressionUUID->"494788da-85da-478b-998f-f71ca208ce31"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5878, 192, 161, 3, 31, "Input",ExpressionUUID->"c4e4b86f-c4ba-4db2-bdfd-5a0cc45d3410"],
Cell[6042, 197, 4338, 135, 163, "Output",ExpressionUUID->"f6b1206d-7509-46af-b4ae-e3cff2f08f4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10417, 337, 239, 4, 31, "Input",ExpressionUUID->"5baa1a84-411b-4d54-bdbb-7468c68344ee"],
Cell[10659, 343, 3906, 122, 171, "Output",ExpressionUUID->"fc4b96f5-8032-4899-86cf-7606888674d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14602, 470, 369, 8, 31, "Input",ExpressionUUID->"bad26fba-4284-48b9-9bc6-dc62c873d66e"],
Cell[14974, 480, 1535, 49, 81, "Output",ExpressionUUID->"ab1bfdba-aa01-4497-9998-fd981f4ffa02"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16546, 534, 295, 6, 31, "Input",ExpressionUUID->"b0280a8a-3cb9-415e-b6f8-6ffbc9157a42"],
Cell[16844, 542, 1367, 42, 152, "Output",ExpressionUUID->"407aae47-e2da-45c2-8989-7619884788f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18248, 589, 592, 17, 31, "Input",ExpressionUUID->"bd838e06-959f-4025-8266-8641f2fc7b7f"],
Cell[18843, 608, 845, 26, 76, "Output",ExpressionUUID->"4cc51732-adfc-42b9-8ae5-d5e7a12d925e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19725, 639, 881, 27, 72, "Input",ExpressionUUID->"7b78aa3e-f994-4175-9c64-cd01752c34a8"],
Cell[20609, 668, 700, 22, 76, "Output",ExpressionUUID->"c92a2aa3-7001-4037-9b68-57f5d653bc36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21346, 695, 295, 6, 31, "Input",ExpressionUUID->"ce731ec5-d01e-487a-a06d-02d93ad54874"],
Cell[21644, 703, 888, 28, 92, "Output",ExpressionUUID->"4f05b25e-81b6-43c7-8887-c77bb7143118"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22569, 736, 563, 16, 31, "Input",ExpressionUUID->"f19baf1a-727c-412e-a41f-16917e2a9c42"],
Cell[23135, 754, 785, 24, 77, "Output",ExpressionUUID->"d4c96ba6-f5cc-4314-a78f-357dbe0344c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23957, 783, 890, 26, 73, "Input",ExpressionUUID->"e064f0f7-673c-434a-b1e2-6bdda70ff5ec"],
Cell[24850, 811, 690, 21, 83, "Output",ExpressionUUID->"62e9f9c9-1da4-445d-84b3-c2f47a417153"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25577, 837, 294, 6, 31, "Input",ExpressionUUID->"93976c6b-d260-416d-a921-a8a830fcb818"],
Cell[25874, 845, 888, 28, 107, "Output",ExpressionUUID->"8e85a507-8998-4477-ae5e-cd2b2967765d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26799, 878, 476, 13, 31, "Input",ExpressionUUID->"693c4f47-1375-4924-a19c-21ae05f529a7"],
Cell[27278, 893, 244, 6, 37, "Output",ExpressionUUID->"e0468970-3bab-4265-a6d2-79ff8067e2bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27559, 904, 390, 10, 31, "Input",ExpressionUUID->"b2f45aac-61ab-4160-9e07-5c252a03c705"],
Cell[27952, 916, 633, 20, 74, "Output",ExpressionUUID->"486b969d-d580-40d6-99ba-24b047a35213"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28622, 941, 667, 21, 69, "Input",ExpressionUUID->"012ed11a-b122-4e41-9055-fc20f1626f5d"],
Cell[29292, 964, 396, 11, 53, "Output",ExpressionUUID->"3defddeb-a766-4e64-9e1a-8edc7283e6bb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29725, 980, 362, 9, 31, "Input",ExpressionUUID->"77b327d0-b94f-4fe7-934d-ea8b9f4a9f6e"],
Cell[30090, 991, 577, 18, 81, "Output",ExpressionUUID->"6133be5a-d7db-48e7-b696-e9f754103822"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30704, 1014, 675, 20, 76, "Input",ExpressionUUID->"ddfbf432-6baa-42b7-8b7f-14496623e532"],
Cell[31382, 1036, 572, 17, 81, "Output",ExpressionUUID->"9ba64227-1da1-4e7b-9864-32d27caaffc9"]
}, Open  ]],
Cell[31969, 1056, 154, 3, 31, "Input",ExpressionUUID->"56539338-12b9-4d2a-ab0f-fa3c31c25613"],
Cell[CellGroupData[{
Cell[32148, 1063, 727, 22, 31, "Input",ExpressionUUID->"82c6e69b-6a7d-4036-a8ac-09dfdf0e0146"],
Cell[32878, 1087, 7408, 141, 235, "Output",ExpressionUUID->"e6e02dc3-c2d0-4368-a45a-abce1f199365"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40323, 1233, 472, 12, 31, "Input",ExpressionUUID->"fd157980-81f4-4f37-9c38-0156f8b39995"],
Cell[40798, 1247, 2014, 62, 95, "Output",ExpressionUUID->"e3d16b7c-d26e-4c6e-9219-42a82ee557d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42849, 1314, 2062, 63, 147, "Input",ExpressionUUID->"97020124-b634-47a9-95e1-964667b347d2"],
Cell[44914, 1379, 514, 12, 37, "Output",ExpressionUUID->"49f74172-5645-4a76-b51b-f8f9cae215ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45465, 1396, 691, 17, 39, "Input",ExpressionUUID->"a842a45f-8863-4e0b-8460-06d5ed7bbdaf"],
Cell[46159, 1415, 7365, 139, 235, "Output",ExpressionUUID->"908edfa7-5c53-4bac-b571-a6509fa4f0b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53561, 1559, 332, 7, 31, "Input",ExpressionUUID->"b784d8e5-637a-4e8c-9c97-2bfff5fd0963"],
Cell[53896, 1568, 216, 3, 35, "Output",ExpressionUUID->"56e13bd0-0593-41ab-a8f7-6191c67aad59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54149, 1576, 205, 4, 31, "Input",ExpressionUUID->"1116adc1-c8d0-4ec6-9570-9e7113bc4201"],
Cell[54357, 1582, 290, 9, 50, "Output",ExpressionUUID->"8f1ba57c-3917-4aa9-a2b0-15533d73c57d"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Plots/30Nov2020.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     14478,        460]
NotebookOptionsPosition[     12667,        421]
NotebookOutlinePosition[     13003,        436]
CellTagsIndexPosition[     12960,        433]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"Bell1", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", "0", "}"}], ",", 
    RowBox[{"{", "0", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bell2", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", "0", "}"}], ",", 
    RowBox[{"{", "0", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}]}], 
   "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bell3", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "0", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", "0", "}"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Bell4", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", "0", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", 
    RowBox[{"{", "0", "}"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.815744951051299*^9, 3.8157449515022573`*^9}, {
  3.815745014747487*^9, 3.8157451015259447`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"5255f80c-5db9-4943-92a9-7191956b8ed1"],

Cell[BoxData[
 RowBox[{"rho", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "+", "z", "+", "y"}], ")"}], "*", 
    RowBox[{"Bell1", ".", 
     RowBox[{"Transpose", "[", "Bell1", "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "+", "z", "-", "y"}], ")"}], "*", 
    RowBox[{"Bell2", ".", 
     RowBox[{"Transpose", "[", "Bell2", "]"}]}]}], "+", 
   RowBox[{"w", "*", 
    RowBox[{"Bell3", ".", 
     RowBox[{"Transpose", "[", "Bell3", "]"}]}]}], "+", 
   RowBox[{"w", "*", 
    RowBox[{"Bell4", ".", 
     RowBox[{"Transpose", "[", "Bell4", "]"}]}]}], "+", 
   RowBox[{"z", "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Bell1", ".", 
       RowBox[{"Transpose", "[", "Bell2", "]"}]}], "+", 
      RowBox[{"Bell2", ".", 
       RowBox[{"Transpose", "[", "Bell1", "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.8157451096274776`*^9, 3.815745161004588*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"378b565e-b2a6-4414-af04-b008613f145d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rho", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.815745167761113*^9, 3.815745169673463*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2fb76815-a081-4089-8ee6-111e49e05c2a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"z", "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", "z"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y", "+", "z"}], ")"}]}]}], "0", "0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x"}], "+", "y", "-", "z"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y", "+", "z"}], ")"}]}]}]},
     {"0", "w", "0", "0"},
     {"0", "0", "w", "0"},
     {
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "x"}], "+", "y", "-", "z"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y", "+", "z"}], ")"}]}]}], "0", "0", 
      RowBox[{
       RowBox[{"-", "z"}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y", "+", "z"}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x", "+", "y", "+", "z"}], ")"}]}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.81574517009313*^9},
 CellLabel->
  "Out[11]//MatrixForm=",ExpressionUUID->"612a8143-4314-4985-81ff-\
10fafb32616b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", "rho", "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.815745177917679*^9, 3.8157451844192533`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8fd9b16d-64b8-4e78-867c-6f139f2751e2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", 
       RowBox[{"2", " ", "z"}]}], "0", "0", "y"},
     {"0", "w", "0", "0"},
     {"0", "0", "w", "0"},
     {"y", "0", "0", "x"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.815745184804269*^9},
 CellLabel->
  "Out[12]//MatrixForm=",ExpressionUUID->"293447fe-ea1b-44db-90b4-\
5b56afaf9dbd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"2", " ", "z"}]}], ",", "0", ",", "0", ",", "y"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0", ",", "w", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "w", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "0", ",", "x"}], "}"}]}], "}"}], 
  "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[20]:=",ExpressionUUID->"be19d480-141e-4d22-a692-105486b68afe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"w", ",", "w", ",", 
   RowBox[{"x", "+", "z", "-", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["y", "2"], "+", 
      SuperscriptBox["z", "2"]}]]}], ",", 
   RowBox[{"x", "+", "z", "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["y", "2"], "+", 
      SuperscriptBox["z", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8157454798747673`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"0b692b2d-de55-46da-ae27-c6691b1c8afc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"rhoTB", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x", "+", 
       RowBox[{"2", "*", "z"}]}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
    
    RowBox[{"{", 
     RowBox[{"0", ",", "w", ",", "y", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "y", ",", "w", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "x"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.81574527710778*^9, 3.815745310069899*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5fde4474-1993-4c4e-8015-cfa510e7403d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"rhoTB", "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.8157453007571774`*^9, 3.815745303606906*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1bb97bb2-7cac-4244-b6a5-409068a0e559"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"x", "+", 
       RowBox[{"2", " ", "z"}]}], "0", "0", "0"},
     {"0", "w", "y", "0"},
     {"0", "y", "w", "0"},
     {"0", "0", "0", "x"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.815745303962262*^9, 3.815745312063752*^9}},
 CellLabel->
  "Out[16]//MatrixForm=",ExpressionUUID->"e3dd1a76-61d7-415d-993f-\
d76e86cc3cce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MatrixPower", "[", 
   RowBox[{
    RowBox[{"rhoTB", ".", "rhoTB"}], ",", 
    RowBox[{"1", "/", "2"}]}], "]"}], "//", "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.815745316151581*^9, 3.8157453410984583`*^9}, {
  3.815745380321135*^9, 3.81574539028354*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"f1e85152-b650-4b69-9f3b-62618bcc2eb8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"x", "+", 
          RowBox[{"2", " ", "z"}]}], ")"}], "2"]], "0", "0", "0"},
     {"0", 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", "y"}], ")"}], "2"]]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "+", "y"}], ")"}], "2"]]}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", "y"}], ")"}], "2"]]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "+", "y"}], ")"}], "2"]]}]}], "0"},
     {"0", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", "y"}], ")"}], "2"]]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "+", "y"}], ")"}], "2"]]}]}], 
      RowBox[{
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "-", "y"}], ")"}], "2"]]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SqrtBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"w", "+", "y"}], ")"}], "2"]]}]}], "0"},
     {"0", "0", "0", 
      SqrtBox[
       SuperscriptBox["x", "2"]]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.815745385779852*^9, 3.815745392738003*^9}},
 CellLabel->
  "Out[18]//MatrixForm=",ExpressionUUID->"be9a8b27-b0ca-4cf1-84bf-\
838367975c9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Tr", "[", 
  RowBox[{"Out", "[", "18", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.815745396198401*^9, 3.815745399192975*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"baaac5c5-de96-445c-88aa-ad50d0b655d7"],

Cell[BoxData[
 RowBox[{
  SqrtBox[
   SuperscriptBox["x", "2"]], "+", 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "-", "y"}], ")"}], "2"]], "+", 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"w", "+", "y"}], ")"}], "2"]], "+", 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"x", "+", 
      RowBox[{"2", " ", "z"}]}], ")"}], "2"]]}]], "Output",
 CellChangeTimes->{3.815745399546776*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"4923b974-c9b9-4693-80d9-089e40c7e867"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{876, Automatic}, {229, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1626, 51, 101, "Input",ExpressionUUID->"5255f80c-5db9-4943-92a9-7191956b8ed1"],
Cell[2187, 73, 985, 27, 78, "Input",ExpressionUUID->"378b565e-b2a6-4414-af04-b008613f145d"],
Cell[CellGroupData[{
Cell[3197, 104, 206, 3, 31, "Input",ExpressionUUID->"2fb76815-a081-4089-8ee6-111e49e05c2a"],
Cell[3406, 109, 1888, 60, 125, "Output",ExpressionUUID->"612a8143-4314-4985-81ff-10fafb32616b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5331, 174, 243, 4, 31, "Input",ExpressionUUID->"8fd9b16d-64b8-4e78-867c-6f139f2751e2"],
Cell[5577, 180, 749, 23, 101, "Output",ExpressionUUID->"293447fe-ea1b-44db-90b4-5b56afaf9dbd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6363, 208, 578, 17, 31, "Input",ExpressionUUID->"be19d480-141e-4d22-a692-105486b68afe"],
Cell[6944, 227, 476, 14, 83, "Output",ExpressionUUID->"0b692b2d-de55-46da-ae27-c6691b1c8afc"]
}, Open  ]],
Cell[7435, 244, 609, 16, 31, "Input",ExpressionUUID->"5fde4474-1993-4c4e-8015-cfa510e7403d"],
Cell[CellGroupData[{
Cell[8069, 264, 210, 3, 31, "Input",ExpressionUUID->"1bb97bb2-7cac-4244-b6a5-409068a0e559"],
Cell[8282, 269, 773, 23, 101, "Output",ExpressionUUID->"e3dd1a76-61d7-415d-993f-d76e86cc3cce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9092, 297, 374, 8, 31, "Input",ExpressionUUID->"f1e85152-b650-4b69-9f3b-62618bcc2eb8"],
Cell[9469, 307, 2392, 82, 161, "Output",ExpressionUUID->"be9a8b27-b0ca-4cf1-84bf-838367975c9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11898, 394, 231, 4, 31, "Input",ExpressionUUID->"baaac5c5-de96-445c-88aa-ad50d0b655d7"],
Cell[12132, 400, 519, 18, 44, "Output",ExpressionUUID->"4923b974-c9b9-4693-80d9-089e40c7e867"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> Plots/analysis_1Jan2021.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "from opt_policy_1link_sats import *\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": [
    "d_array=np.array([1000,1500,2000])\n",
    "h_array=np.array([500,1000])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [],
   "source": [
    "def coherence_time(d,x):\n",
    "    \n",
    "    ### d is the distance between ground stations (in km);\n",
    "    ### x is the coherence time of the memories (in seconds)\n",
    "\n",
    "    c=3e8  # speed of light in m/s\n",
    "    \n",
    "    return int(x*c/(2*d*1e3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 90,
   "metadata": {},
   "outputs": [],
   "source": [
    "eta_tot={}\n",
    "\n",
    "for d in d_array:\n",
    "    eta_tot[d]={}\n",
    "    for h in h_array:\n",
    "        eta_tot[d][h]=eta_Tot(link_distance(d*1e3,h*1e3),h*1e3)**2\n",
    " \n",
    "\n",
    "n=1e-4\n",
    "M=1e5\n",
    "\n",
    "probs={}\n",
    "\n",
    "for d in d_array:\n",
    "    probs[d]={}\n",
    "    for h in h_array:\n",
    "        probs[d][h]=P(n,n,np.sqrt(eta_tot[d][h]),np.sqrt(eta_tot[d][h]),M=M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_array={d_array[0]:coherence_time(d_array[0],1),d_array[1]:coherence_time(d_array[1],1),d_array[2]:coherence_time(d_array[2],1)}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{1000: 150, 1500: 100, 2000: 75}"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t_array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_opt_vals(d,h,t_coh,n,M):\n",
    "    \n",
    "    \n",
    "    return [probs[d][h]]+[opt_policy(t,t_coh,n,n,np.sqrt(eta_tot[d][h]),np.sqrt(eta_tot[d][h]),fs=1,M=M) for t in range(1,8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1000 500\n",
      "1000 1000\n",
      "1500 500\n",
      "1500 1000\n",
      "2000 500\n",
      "2000 1000\n"
     ]
    }
   ],
   "source": [
    "opt_vals={}\n",
    "for d in d_array:\n",
    "    opt_vals[d]={}\n",
    "    for h in h_array:\n",
    "        print(d,h)\n",
    "        opt_vals[d][h]=get_opt_vals(d,h,t_array[d],1e-4,1e5)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 85,
   "metadata": {},
   "outputs": [],
   "source": [
    "n=1e-4\n",
    "M=1e5\n",
    "for d in d_array:\n",
    "    for h in h_array:\n",
    "        opt_vals[d][h][0]=F(n,n,np.sqrt(eta_tot[d][h]),np.sqrt(eta_tot[d][h]),fs=1,M=M)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 91,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.994374271316344"
      ]
     },
     "execution_count": 91,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "probs[1000][500]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 88,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.9740838450975636,\n",
       " 0.9943742713192872,\n",
       " {1: {0: 1, 1: 1},\n",
       "  2: {(0, (0, 0)): 1,\n",
       "   (0, (1, 0)): 1,\n",
       "   (0, (1, 1)): 1,\n",
       "   (1, (1, 0)): 1,\n",
       "   (1, (0, 1)): 1,\n",
       "   (1, (1, 1)): 1}},\n",
       " {1: {0: 0.005479931427645864, 1: 0.9686039136699177},\n",
       "  2: {(0, (0, 0)): 0.005479931427640468,\n",
       "   (0, (1, 0)): 3.082860741694486e-05,\n",
       "   (0, (1, 1)): 0.0054491028202289194,\n",
       "   (1, (1, 0)): 0.0054491028202289194,\n",
       "   (1, (0, 1)): 0.968603913668965,\n",
       "   (1, (1, 1)): 0.9631548108496888}})"
      ]
     },
     "execution_count": 88,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "opt_vals[1000][500][2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "opt_vals_f={}\n",
    "opt_vals_x={}\n",
    "opt_vals_F={}\n",
    "\n",
    "for d in d_array:\n",
    "    opt_vals_f[d]={}\n",
    "    opt_vals_x[d]={}\n",
    "    opt_vals_F[d]={}\n",
    "    for h in h_array:\n",
    "        opt_vals_f[d][h]=[]\n",
    "        opt_vals_x[d][h]=[]\n",
    "        opt_vals_F[d][h]=[]\n",
    "        for i in range(len(opt_vals[d][h])):\n",
    "            if i==0:\n",
    "                opt_vals_f[d][h].append(opt_vals[d][h][0])\n",
    "                opt_vals_x[d][h].append(probs[d][h])\n",
    "                opt_vals_F[d][h].append(opt_vals[d][h][0]/probs[d][h])\n",
    "            else:\n",
    "                opt_vals_f[d][h].append(opt_vals[d][h][i][0])\n",
    "                opt_vals_x[d][h].append(opt_vals[d][h][i][1])\n",
    "                opt_vals_F[d][h].append(opt_vals[d][h][i][0]/opt_vals[d][h][i][1])\n",
    "                "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[0.8861798598686804,\n",
       " 0.8801592184667005,\n",
       " 0.8739640980362885,\n",
       " 0.8676082472128847,\n",
       " 0.8611064122742745,\n",
       " 0.8544741511400974,\n",
       " 0.8477276377524187,\n",
       " 0.8408834621929263]"
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "opt_vals_F[2000][500]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 144,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x439.2 with 3 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.gridspec as gridspec\n",
    "\n",
    "#gs=gridspec.GridSpec(2,4)\n",
    "#gs.update(wspace=0.9,hspace=0.4)\n",
    "\n",
    "fig,ax=plt.subplots(2,2,figsize=(10,6.1))\n",
    "\n",
    "#ax1=plt.subplot(gs[0,:2])\n",
    "#ax2=plt.subplot(gs[0,2:])\n",
    "#ax3=plt.subplot(gs[1,1:3])\n",
    "\n",
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "ax[0,0].plot(range(8),opt_vals_f[1000][500],marker='o',label=r'$d=1000~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[0,0].plot(range(8),opt_vals_f[1000][1000],marker='o',label=r'$d=1000~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "ax[0,0].plot(range(8),opt_vals_f[1500][500],marker='o',label=r'$d=1500~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[0,0].plot(range(8),opt_vals_f[1500][1000],marker='o',label=r'$d=1500~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "ax[0,0].plot(range(8),opt_vals_f[2000][500],marker='o',label=r'$d=2000~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[0,0].plot(range(8),opt_vals_f[2000][1000],marker='o',label=r'$d=2000~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "\n",
    "ax[0,0].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[0,0].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}^{\\pi^*}(t+1;\\Phi^+)]$',fontsize=16)\n",
    "\n",
    "ax[0,0].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[0,0].tick_params(axis='x',labelsize=16)\n",
    "ax[0,0].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "\n",
    "ax[0,1].plot(range(8),opt_vals_x[1000][500],marker='o')#,label=r'$d=1000~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[0,1].plot(range(8),opt_vals_x[1000][1000],marker='o')#,label=r'$d=1000~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "ax[0,1].plot(range(8),opt_vals_x[1500][500],marker='o')#,label=r'$d=1500~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[0,1].plot(range(8),opt_vals_x[1500][1000],marker='o')#,label=r'$d=1500~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "ax[0,1].plot(range(8),opt_vals_x[2000][500],marker='o')#,label=r'$d=2000~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[0,1].plot(range(8),opt_vals_x[2000][1000],marker='o')#,label=r'$d=2000~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "\n",
    "ax[0,1].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[0,1].set_ylabel(r'$\\mathbb{E}[X(t+1)]_{\\pi^*}$',fontsize=16)\n",
    "\n",
    "ax[0,1].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[0,1].tick_params(axis='x',labelsize=16)\n",
    "ax[0,1].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "\n",
    "ax[1,0].plot(range(8),opt_vals_F[1000][500],marker='o')#,label=r'$d=1000~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[1,0].plot(range(8),opt_vals_F[1000][1000],marker='o')#,label=r'$d=1000~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "ax[1,0].plot(range(8),opt_vals_F[1500][500],marker='o')#,label=r'$d=1500~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[1,0].plot(range(8),opt_vals_F[1500][1000],marker='o')#,label=r'$d=1500~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "ax[1,0].plot(range(8),opt_vals_F[2000][500],marker='o')#,label=r'$d=2000~\\mathrm{km},\\,h=500~\\mathrm{km}$')\n",
    "ax[1,0].plot(range(8),opt_vals_F[2000][1000],marker='o')#,label=r'$d=2000~\\mathrm{km},\\,h=1000~\\mathrm{km}$')\n",
    "\n",
    "ax[1,0].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[1,0].set_ylabel(r'$\\mathbb{E}[F^{\\pi^*}(t+1;\\Phi^+)]$',fontsize=16)\n",
    "\n",
    "ax[1,0].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[1,0].tick_params(axis='x',labelsize=16)\n",
    "ax[1,0].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "fig.delaxes(ax[1,1])\n",
    "\n",
    "fig.legend(loc='center',ncol=2,bbox_to_anchor = (0.04,-0.57,1,1),bbox_transform = plt.gcf().transFigure,fontsize=16)\n",
    "\n",
    "fig.tight_layout(pad=2)\n",
    "\n",
    "fig.savefig('opt_pol_sats.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "Bbox([[0.10247560350400407, 0.12728925883724962], [0.4890168895856034, 0.47194572382337996]])"
      ]
     },
     "execution_count": 137,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax[1,0].get_position()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.10247560350400407,\n",
       " 0.12728925883724962,\n",
       " 0.3865412860815993,\n",
       " 0.34465646498613034)"
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ax[1,0].get_position().bounds"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/analysis_29Nov2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from opt_policy_1link import *\n",
    "from links import *\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 84,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{1: {0: 1, 1: 1}}"
      ]
     },
     "execution_count": 84,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "generate_forward_greedy_policy(1,0.99,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{1: {0: 1, 1: 0},\n",
       " 2: {(0, (0, 0)): 1,\n",
       "  (0, (1, 0)): 1,\n",
       "  (0, (1, 1)): 0,\n",
       "  (1, (1, 0)): 0,\n",
       "  (1, (0, 1)): 0,\n",
       "  (1, (1, 1)): 0},\n",
       " 3: {(0, (0, 0), (0, 0)): 1,\n",
       "  (0, (0, 0), (1, 0)): 1,\n",
       "  (0, (1, 0), (0, 0)): 1,\n",
       "  (0, (1, 0), (1, 0)): 1,\n",
       "  (0, (0, 0), (1, 1)): 0,\n",
       "  (0, (1, 0), (1, 1)): 0,\n",
       "  (0, (1, 1), (1, 0)): 0,\n",
       "  (0, (1, 1), (0, 1)): 0,\n",
       "  (0, (1, 1), (1, 1)): 0,\n",
       "  (1, (1, 0), (0, 0)): 0,\n",
       "  (1, (1, 0), (1, 0)): 0,\n",
       "  (1, (1, 0), (1, 1)): 0,\n",
       "  (1, (0, 1), (1, 0)): 0,\n",
       "  (1, (1, 1), (1, 0)): 0,\n",
       "  (1, (0, 1), (0, 1)): 0,\n",
       "  (1, (0, 1), (1, 1)): 0,\n",
       "  (1, (1, 1), (0, 1)): 0,\n",
       "  (1, (1, 1), (1, 1)): 0},\n",
       " 4: {(0, (0, 0), (0, 0), (0, 0)): 1,\n",
       "  (0, (0, 0), (0, 0), (1, 0)): 1,\n",
       "  (0, (0, 0), (1, 0), (0, 0)): 1,\n",
       "  (0, (0, 0), (1, 0), (1, 0)): 1,\n",
       "  (0, (1, 0), (0, 0), (0, 0)): 1,\n",
       "  (0, (1, 0), (0, 0), (1, 0)): 1,\n",
       "  (0, (1, 0), (1, 0), (0, 0)): 1,\n",
       "  (0, (1, 0), (1, 0), (1, 0)): 1,\n",
       "  (0, (0, 0), (0, 0), (1, 1)): 0,\n",
       "  (0, (0, 0), (1, 0), (1, 1)): 0,\n",
       "  (0, (1, 0), (0, 0), (1, 1)): 0,\n",
       "  (0, (1, 0), (1, 0), (1, 1)): 0,\n",
       "  (0, (0, 0), (1, 1), (1, 0)): 0,\n",
       "  (0, (1, 0), (1, 1), (1, 0)): 0,\n",
       "  (0, (0, 0), (1, 1), (0, 1)): 0,\n",
       "  (0, (0, 0), (1, 1), (1, 1)): 0,\n",
       "  (0, (1, 0), (1, 1), (0, 1)): 0,\n",
       "  (0, (1, 0), (1, 1), (1, 1)): 0,\n",
       "  (0, (1, 1), (1, 0), (0, 0)): 0,\n",
       "  (0, (1, 1), (1, 0), (1, 0)): 0,\n",
       "  (0, (1, 1), (1, 0), (1, 1)): 0,\n",
       "  (0, (1, 1), (0, 1), (1, 0)): 0,\n",
       "  (0, (1, 1), (1, 1), (1, 0)): 0,\n",
       "  (0, (1, 1), (0, 1), (0, 1)): 0,\n",
       "  (0, (1, 1), (0, 1), (1, 1)): 0,\n",
       "  (0, (1, 1), (1, 1), (0, 1)): 0,\n",
       "  (0, (1, 1), (1, 1), (1, 1)): 0,\n",
       "  (1, (1, 0), (0, 0), (0, 0)): 0,\n",
       "  (1, (1, 0), (0, 0), (1, 0)): 0,\n",
       "  (1, (1, 0), (1, 0), (0, 0)): 0,\n",
       "  (1, (1, 0), (1, 0), (1, 0)): 0,\n",
       "  (1, (1, 0), (0, 0), (1, 1)): 0,\n",
       "  (1, (1, 0), (1, 0), (1, 1)): 0,\n",
       "  (1, (1, 0), (1, 1), (1, 0)): 0,\n",
       "  (1, (1, 0), (1, 1), (0, 1)): 0,\n",
       "  (1, (1, 0), (1, 1), (1, 1)): 0,\n",
       "  (1, (0, 1), (1, 0), (0, 0)): 0,\n",
       "  (1, (0, 1), (1, 0), (1, 0)): 0,\n",
       "  (1, (1, 1), (1, 0), (0, 0)): 0,\n",
       "  (1, (1, 1), (1, 0), (1, 0)): 0,\n",
       "  (1, (0, 1), (1, 0), (1, 1)): 0,\n",
       "  (1, (1, 1), (1, 0), (1, 1)): 0,\n",
       "  (1, (0, 1), (0, 1), (1, 0)): 0,\n",
       "  (1, (0, 1), (1, 1), (1, 0)): 0,\n",
       "  (1, (1, 1), (0, 1), (1, 0)): 0,\n",
       "  (1, (1, 1), (1, 1), (1, 0)): 0,\n",
       "  (1, (0, 1), (0, 1), (0, 1)): 1,\n",
       "  (1, (0, 1), (0, 1), (1, 1)): 1,\n",
       "  (1, (0, 1), (1, 1), (0, 1)): 1,\n",
       "  (1, (0, 1), (1, 1), (1, 1)): 1,\n",
       "  (1, (1, 1), (0, 1), (0, 1)): 1,\n",
       "  (1, (1, 1), (0, 1), (1, 1)): 1,\n",
       "  (1, (1, 1), (1, 1), (0, 1)): 1,\n",
       "  (1, (1, 1), (1, 1), (1, 1)): 1}}"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "special_policy(5,3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "get_memory_time((1, (0, 1), (0, 1), (0, 1)),4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "metadata": {},
   "outputs": [],
   "source": [
    "def forward_greedy(t,p,t_coh):\n",
    "    \n",
    "    #d={1:{0:1,1:0}}\n",
    "    d=advance_policy(1,p,t_coh,None,deterministic=True,parallel=True)\n",
    "    \n",
    "    K2=[link_active_prob(2,p,t_coh,d,deterministic=True)]\n",
    "    print(K2[0])\n",
    "    \n",
    "    for j in range(2,t+1):\n",
    "        d=advance_policy(j,p,t_coh,d,deterministic=True,parallel=True)\n",
    "        K2.append(link_active_prob(j+1,p,t_coh,d,deterministic=True,parallel=True))\n",
    "        print(K2[j-1])\n",
    "        \n",
    "    return K2\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 70,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.5099999999999999, 0.4605480069053454, 0.9030353076575403)\n",
      "(0.6569999999999998, 0.5397829494513248, 0.8215874420872525)\n",
      "(0.7598999999999996, 0.5730271964027575, 0.7540823745265927)\n",
      "(0.8319299999999996, 0.5814035151811283, 0.6988611003102768)\n",
      "(0.8823509999999996, 0.5772827531122815, 0.6542552262220838)\n",
      "(0.9176456999999995, 0.5677056201720087, 0.6186544765283692)\n",
      "(0.9423519899999995, 0.5565154435141886, 0.5905600554992078)\n",
      "(0.9596463929999994, 0.5456751410566867, 0.5686210515008803)\n",
      "(0.9717524750999994, 0.5360711571067743, 0.5516540177081712)\n",
      "(0.9802267325699994, 0.5279971558080521, 0.5386479864956621)\n",
      "(0.9861587127989995, 0.5214396100510966, 0.5287583056190848)\n",
      "(0.9903110989592995, 0.5162421890931203, 0.5212929448489774)\n",
      "(0.9932177692715095, 0.512197017028298, 0.5156945766324506)\n",
      "(0.9952524384900565, 0.5090925914772809, 0.5115210692170208)\n",
      "(0.9966767069430393, 0.5067366268605964, 0.5084262763748493)\n",
      "(0.9976736948601272, 0.5049648723933934, 0.5061423138596322)\n",
      "(0.9983715864020888, 0.5036424769475518, 0.5044639529081234)\n",
      "(0.9988601104814621, 0.5026617217345425, 0.5032353544404269)\n",
      "(0.9992020773370232, 0.5019382729291957, 0.5023391006821294)\n",
      "(0.9994414541359158, 0.501407110444622, 0.5016873258255253)\n",
      "(0.9996090178951408, 0.5010187074098621, 0.5012146733778456)\n",
      "(0.9997263125265983, 0.5007357051481675, 0.500872787755944)\n",
      "(0.9998084187686185, 0.5005301495139927, 0.5006260600710427)\n",
      "(0.9998658931380326, 0.500381263970268, 0.5004483775317555)\n",
      "(0.9999061251966226, 0.5002736947686519, 0.5003206622724484)\n",
      "(0.9999342876376356, 0.5001961512105074, 0.5002290224412953)\n",
      "(0.9999540013463448, 0.5001403657728666, 0.5001633726146145)\n",
      "(0.999967800942441, 0.5001003071704163, 0.5001164104475025)\n",
      "(0.9999774606597083, 0.5000715899324515, 0.5000828614702403)\n",
      "(0.9999842224617956, 0.5000510345845689, 0.5000589242833512)\n"
     ]
    }
   ],
   "source": [
    "K2=forward_greedy(30,0.3,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 154,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(2,len(K2)+1,len(K2)),[avg_link_fidelity(int(t),0.3,np.inf,2,1,t_coh=5) for t in np.linspace(2,len(K2)+1,len(K2))],'or')\n",
    "\n",
    "plt.plot(np.linspace(2,31,30),[k2[1] for k2 in K2],'-b')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.6399999999999999, 0.5740640092071275, 0.8969750143861369)\n",
      "(0.7839999999999998, 0.6343041983477206, 0.8090614774843377)\n",
      "(0.8703999999999996, 0.6408213613910723, 0.7362377773334933)\n",
      "(0.9222399999999995, 0.624872120433574, 0.6775591174028174)\n",
      "(0.9533439999999993, 0.6019903289074665, 0.6314513217762602)\n",
      "(0.9720063999999993, 0.5793377880023619, 0.5960226064379436)\n",
      "(0.9832038399999994, 0.5597646853264606, 0.5693271960028766)\n",
      "(0.9899223039999993, 0.5440112519915492, 0.5495494442274428)\n",
      "(0.9939533823999993, 0.5318714956843879, 0.535107083593932)\n",
      "(0.9963720294399993, 0.5227860251883794, 0.5246895835506401)\n",
      "(0.9978232176639992, 0.5161270830936412, 0.5172530303533572)\n",
      "(0.9986939305983992, 0.5113221992659884, 0.5119908949077256)\n",
      "(0.9992163583590393, 0.5078966324437448, 0.5082949535352252)\n",
      "(0.9995298150154233, 0.5054775522095432, 0.5057153319651034)\n",
      "(0.9997178890092537, 0.5037822817610589, 0.5039244443853257)\n",
      "(0.9998307334055518, 0.5026016805112701, 0.5026867685886632)\n",
      "(0.9998984400433311, 0.5017837633363307, 0.5018347296497289)\n",
      "(0.9999390640259982, 0.5012195751634733, 0.501250119327713)\n",
      "(0.9999634384155986, 0.5008318353847717, 0.5008501472597032)\n",
      "(0.9999780630493589, 0.5005661937564432, 0.5005771748932208)\n",
      "(0.9999868378296152, 0.5003846897187016, 0.5003912759539348)\n",
      "(0.9999921026977687, 0.5002609604462398, 0.5002649111894392)\n",
      "(0.9999952616186609, 0.5001767841481111, 0.5001791541876814)\n",
      "(0.9999971569711964, 0.5001196162361647, 0.5001210380946813)\n",
      "(0.9999982941827177, 0.5000808497276509, 0.500081702775662)\n",
      "(0.9999989765096302, 0.500054596333192, 0.5000551081347796)\n",
      "(0.9999993859057779, 0.5000368377005973, 0.5000371447705187)\n",
      "(0.9999996315434665, 0.5000248374595713, 0.5000250216970574)\n",
      "(0.9999997789260796, 0.5000167356932895, 0.500016846233974)\n",
      "(0.9999998673556475, 0.5000112702584443, 0.5000113365821243)\n"
     ]
    }
   ],
   "source": [
    "K3=forward_greedy(30,0.4,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 120,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.8399999999999999, 0.741096013810691, 0.8822571592984418)\n",
      "(0.9359999999999997, 0.7312370947594422, 0.7812362123498316)\n",
      "(0.9743999999999997, 0.6828531014774373, 0.7007934128463028)\n",
      "(0.9897599999999998, 0.633710195989371, 0.6402665252074958)\n",
      "(0.7559039999999997, 0.6134840783957481, 0.8115899352242459)\n",
      "(0.8063615999999995, 0.6900512396447138, 0.8557590535619681)\n",
      "(0.8841446399999993, 0.7147627527135506, 0.8084228760506327)\n",
      "(0.9382978559999993, 0.6956169619718822, 0.7413604939238854)\n",
      "(0.9691751423999992, 0.6584729023823753, 0.6794157975944141)\n",
      "(0.8412124569599992, 0.6314796079903987, 0.7506779087324267)\n",
      "(0.8203019427839993, 0.6666225869829876, 0.8126551361326249)\n",
      "(0.858607561113599, 0.6955066864213251, 0.8100402534532366)\n",
      "(0.906421738045439, 0.6955728517516594, 0.7673832417695065)\n",
      "(0.9440737806581748, 0.6733128821300884, 0.7131994298800233)\n",
      "(0.8823569864392693, 0.6482129176462746, 0.7346379386217845)\n",
      "(0.8451239602461068, 0.6592587192483021, 0.7800733978200319)\n",
      "(0.853214120766602, 0.6810074995521157, 0.798167169268412)\n",
      "(0.885138691133904, 0.6897467108718416, 0.7792526954032976)\n",
      "(0.9204997448484664, 0.67988641362679, 0.7386057600034572)\n",
      "(0.8976140898029485, 0.6608823160384812, 0.7362655327564693)\n",
      "(0.8661200120688443, 0.6599081579643732, 0.7619130706703032)\n",
      "(0.8583764772874982, 0.6725677629170177, 0.7835347085026806)\n",
      "(0.8744338055953419, 0.6828751316899124, 0.7809340482039)\n",
      "(0.9020733691472171, 0.6810819008520381, 0.755018299116739)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "exception calling callback for <Future at 0x7facdafc8c70 state=finished raised BrokenProcessPool>\n",
      "joblib.externals.loky.process_executor._RemoteTraceback: \n",
      "'''\n",
      "Traceback (most recent call last):\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/externals/loky/process_executor.py\", line 391, in _process_worker\n",
      "    call_item = call_queue.get(block=True, timeout=timeout)\n",
      "  File \"/usr/lib/python3.8/multiprocessing/queues.py\", line 102, in get\n",
      "    if not self._rlock.acquire(block, timeout):\n",
      "KeyboardInterrupt\n",
      "'''\n",
      "\n",
      "The above exception was the direct cause of the following exception:\n",
      "\n",
      "Traceback (most recent call last):\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/externals/loky/_base.py\", line 625, in _invoke_callbacks\n",
      "    callback(self)\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/parallel.py\", line 340, in __call__\n",
      "    self.parallel.dispatch_next()\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/parallel.py\", line 769, in dispatch_next\n",
      "    if not self.dispatch_one_batch(self._original_iterator):\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/parallel.py\", line 835, in dispatch_one_batch\n",
      "    self._dispatch(tasks)\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/parallel.py\", line 754, in _dispatch\n",
      "    job = self._backend.apply_async(batch, callback=cb)\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/_parallel_backends.py\", line 551, in apply_async\n",
      "    future = self._workers.submit(SafeFunction(func))\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/externals/loky/reusable_executor.py\", line 159, in submit\n",
      "    return super(_ReusablePoolExecutor, self).submit(\n",
      "  File \"/home/sumeet/venv/lib/python3.8/site-packages/joblib/externals/loky/process_executor.py\", line 1027, in submit\n",
      "    raise self._flags.broken\n",
      "joblib.externals.loky.process_executor.BrokenProcessPool: A task has failed to un-serialize. Please ensure that the arguments of the function are all picklable.\n"
     ]
    },
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-120-225a89d92550>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0mK4\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mforward_greedy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m30\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m0.6\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m",
      "\u001b[0;32m<ipython-input-69-3444a094d942>\u001b[0m in \u001b[0;36mforward_greedy\u001b[0;34m(t, p, t_coh)\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      8\u001b[0m     \u001b[0;32mfor\u001b[0m \u001b[0mj\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 9\u001b[0;31m         \u001b[0md\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0madvance_policy\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mt_coh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0md\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mdeterministic\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mparallel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     10\u001b[0m         \u001b[0mK2\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mappend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlink_active_prob\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mt_coh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0md\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mdeterministic\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mparallel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;32mTrue\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     11\u001b[0m         \u001b[0mprint\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mK2\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mj\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Documents/2020/Thesis/Plots/opt_policy_1link.py\u001b[0m in \u001b[0;36madvance_policy\u001b[0;34m(t, p, t_star, Pol_prev, f0, alt, parallel, deterministic)\u001b[0m\n\u001b[1;32m    853\u001b[0m     '''\n\u001b[1;32m    854\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 855\u001b[0;31m     \u001b[0mH\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mbuild_history\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mPol_prev\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mdeterministic\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mdeterministic\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mparallel\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mparallel\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;31m# Gives a history for time t consistent with Pol_prev\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    856\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    857\u001b[0m     \u001b[0mPol_new\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;34m{\u001b[0m\u001b[0;34m}\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/Documents/2020/Thesis/Plots/opt_policy_1link.py\u001b[0m in \u001b[0;36mbuild_history\u001b[0;34m(t, Pol, deterministic, parallel)\u001b[0m\n\u001b[1;32m    247\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    248\u001b[0m     \u001b[0;32mif\u001b[0m \u001b[0mparallel\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 249\u001b[0;31m         \u001b[0mresults\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mParallel\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mn_jobs\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mdelayed\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0miteration\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mhist\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mhist\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mH\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    250\u001b[0m         \u001b[0;32mfor\u001b[0m \u001b[0mresult\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mresults\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    251\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mresult\u001b[0m\u001b[0;34m==\u001b[0m\u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/venv/lib/python3.8/site-packages/joblib/parallel.py\u001b[0m in \u001b[0;36m__call__\u001b[0;34m(self, iterable)\u001b[0m\n\u001b[1;32m   1015\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1016\u001b[0m             \u001b[0;32mwith\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_backend\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mretrieval_context\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m-> 1017\u001b[0;31m                 \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mretrieve\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m   1018\u001b[0m             \u001b[0;31m# Make sure that we get a last message telling us we are done\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m   1019\u001b[0m             \u001b[0melapsed_time\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0mtime\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtime\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;34m-\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_start_time\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/venv/lib/python3.8/site-packages/joblib/parallel.py\u001b[0m in \u001b[0;36mretrieve\u001b[0;34m(self)\u001b[0m\n\u001b[1;32m    907\u001b[0m             \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    908\u001b[0m                 \u001b[0;32mif\u001b[0m \u001b[0mgetattr\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_backend\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m'supports_timeout'\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;32mFalse\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 909\u001b[0;31m                     \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_output\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mextend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mjob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    910\u001b[0m                 \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    911\u001b[0m                     \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_output\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mextend\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mjob\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mget\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/venv/lib/python3.8/site-packages/joblib/_parallel_backends.py\u001b[0m in \u001b[0;36mwrap_future_result\u001b[0;34m(future, timeout)\u001b[0m\n\u001b[1;32m    560\u001b[0m         AsyncResults.get from multiprocessing.\"\"\"\n\u001b[1;32m    561\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 562\u001b[0;31m             \u001b[0;32mreturn\u001b[0m \u001b[0mfuture\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mresult\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    563\u001b[0m         \u001b[0;32mexcept\u001b[0m \u001b[0mLokyTimeoutError\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    564\u001b[0m             \u001b[0;32mraise\u001b[0m \u001b[0mTimeoutError\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3.8/concurrent/futures/_base.py\u001b[0m in \u001b[0;36mresult\u001b[0;34m(self, timeout)\u001b[0m\n\u001b[1;32m    432\u001b[0m                 \u001b[0;32mreturn\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m__get_result\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    433\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 434\u001b[0;31m             \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_condition\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mwait\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mtimeout\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    435\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    436\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mself\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0m_state\u001b[0m \u001b[0;32min\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0mCANCELLED\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mCANCELLED_AND_NOTIFIED\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m/usr/lib/python3.8/threading.py\u001b[0m in \u001b[0;36mwait\u001b[0;34m(self, timeout)\u001b[0m\n\u001b[1;32m    300\u001b[0m         \u001b[0;32mtry\u001b[0m\u001b[0;34m:\u001b[0m    \u001b[0;31m# restore state no matter what (e.g., KeyboardInterrupt)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    301\u001b[0m             \u001b[0;32mif\u001b[0m \u001b[0mtimeout\u001b[0m \u001b[0;32mis\u001b[0m \u001b[0;32mNone\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m--> 302\u001b[0;31m                 \u001b[0mwaiter\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0macquire\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m    303\u001b[0m                 \u001b[0mgotit\u001b[0m \u001b[0;34m=\u001b[0m \u001b[0;32mTrue\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m    304\u001b[0m             \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "K4=forward_greedy(30,0.6,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 151,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "K4=[(0.8399999999999999, 0.741096013810691, 0.8822571592984418),\n",
    "(0.9359999999999997, 0.7312370947594422, 0.7812362123498316),\n",
    "(0.9743999999999997, 0.6828531014774373, 0.7007934128463028),\n",
    "(0.9897599999999998, 0.633710195989371, 0.6402665252074958),\n",
    "(0.7559039999999997, 0.6134840783957481, 0.8115899352242459),\n",
    "(0.8063615999999995, 0.6900512396447138, 0.8557590535619681),\n",
    "(0.8841446399999993, 0.7147627527135506, 0.8084228760506327),\n",
    "(0.9382978559999993, 0.6956169619718822, 0.7413604939238854),\n",
    "(0.9691751423999992, 0.6584729023823753, 0.6794157975944141),\n",
    "(0.8412124569599992, 0.6314796079903987, 0.7506779087324267),\n",
    "(0.8203019427839993, 0.6666225869829876, 0.8126551361326249),\n",
    "(0.858607561113599, 0.6955066864213251, 0.8100402534532366),\n",
    "(0.906421738045439, 0.6955728517516594, 0.7673832417695065),\n",
    "(0.9440737806581748, 0.6733128821300884, 0.7131994298800233),\n",
    "(0.8823569864392693, 0.6482129176462746, 0.7346379386217845),\n",
    "(0.8451239602461068, 0.6592587192483021, 0.7800733978200319),\n",
    "(0.853214120766602, 0.6810074995521157, 0.798167169268412),\n",
    "(0.885138691133904, 0.6897467108718416, 0.7792526954032976),\n",
    "(0.9204997448484664, 0.67988641362679, 0.7386057600034572),\n",
    "(0.8976140898029485, 0.6608823160384812, 0.7362655327564693),\n",
    "(0.8661200120688443, 0.6599081579643732, 0.7619130706703032),\n",
    "(0.8583764772874982, 0.6725677629170177, 0.7835347085026806),\n",
    "(0.8744338055953419, 0.6828751316899124, 0.7809340482039),\n",
    "(0.9020733691472171, 0.6810819008520381, 0.755018299116739)]\n",
    "\n",
    "plt.plot(np.linspace(2,len(K4)+1,len(K4)),[avg_link_fidelity(int(t),0.6,cutoff(0.6,5),2,1,t_coh=5) for t in np.linspace(2,len(K4)+1,len(K4))],'or')\n",
    "\n",
    "plt.plot(np.linspace(2,len(K4)+1,len(K4)),[k[1] for k in K4],'-b')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 136,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.9599999999999997, 0.828128018414255, 0.8626333525148492)\n",
      "(0.8319999999999995, 0.8056256036828502, 0.9683000044265032)\n",
      "(0.9343999999999993, 0.8236275354679738, 0.8814507014854178)\n",
      "(0.8524799999999992, 0.8092259900398744, 0.9492609680460247)\n",
      "(0.918015999999999, 0.8207472263823539, 0.8940445769816154)\n",
      "(0.8655871999999991, 0.8115302373083702, 0.9375487961332735)\n",
      "(0.9075302399999988, 0.8189038285675566, 0.9023432966460243)\n",
      "(0.8739758079999986, 0.813004955560207, 0.9302373682638688)\n",
      "(0.9008193535999985, 0.8177240539660864, 0.9077558676977427)\n",
      "(0.8793445171199983, 0.8139487752413832, 0.9256312621442194)\n",
      "(0.8965243863039982, 0.8169689982211459, 0.9112624382580082)\n",
      "(0.8827804909567982, 0.8145528198373355, 0.92271275609465)\n",
      "(0.8937756072345587, 0.8164857625443833, 0.9135243297483595)\n",
      "(0.8849795142123502, 0.814939408378745, 0.9208568054866871)\n",
      "(0.8920163886301171, 0.8161764917112557, 0.9149792561150923)\n"
     ]
    }
   ],
   "source": [
    "K5=forward_greedy(15,0.80,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 148,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(2,len(K5)+1,len(K5)),[avg_link_fidelity(int(t),0.8,cutoff(0.8,5),2,1,t_coh=5) for t in np.linspace(2,len(K5)+1,len(K5))],'or')\n",
    "\n",
    "plt.plot(np.linspace(2,len(K5)+1,len(K5)),[k[1] for k in K5],'-b')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 86,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.9374999999999996, 0.8138700172633642, 0.8681280184142556)\n",
      "(0.7968749999999994, 0.7659675043158403, 0.9612141230630159)\n",
      "(0.9023437499999992, 0.8018943890264825, 0.8886794960639813)\n",
      "(0.8232421874999991, 0.7749492254935004, 0.9413380864832092)\n",
      "(0.8825683593749989, 0.7951580981432367, 0.900959217149295)\n",
      "(0.8380737304687487, 0.780001443655934, 0.930707425013389)\n",
      "(0.8714447021484361, 0.7913689345214108, 0.9081114757716597)\n",
      "(0.8464164733886703, 0.7828433163723033, 0.9248913991928244)\n",
      "(0.8651876449584945, 0.789237529984134, 0.9122154420293368)\n",
      "(0.8511092662811263, 0.784441869775261, 0.9216699909787557)\n",
      "(0.8616680502891523, 0.7880386149319156, 0.9145501155200908)\n",
      "(0.8537489622831331, 0.7853410560644246, 0.91987351172203)\n",
      "(0.8596882782876478, 0.7873642252150429, 0.9158717701529419)\n",
      "(0.8552337912842618, 0.7858468483520791, 0.9188678655599098)\n",
      "(0.8585746565368013, 0.786984880999301, 0.9166178794209123)\n"
     ]
    }
   ],
   "source": [
    "K6=forward_greedy(15,0.75,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.9099999999999997, 0.8962763037033128, 0.9849190150585858)\n",
      "(0.9729999999999996, 0.9419736123463154, 0.9681126540044355)\n",
      "(0.9918999999999996, 0.943014236554899, 0.9507150282839998)\n",
      "(0.9975699999999994, 0.9311545971046423, 0.9334228145439848)\n",
      "(0.9992709999999994, 0.9159021427086861, 0.91657032247377)\n",
      "(0.9997812999999993, 0.9000903941858981, 0.900287287015569)\n",
      "(0.9999343899999993, 0.8845514277652725, 0.8846094669924025)\n",
      "(0.999980316999999, 0.8695175913053721, 0.8695347063569981)\n",
      "(0.9999940950999991, 0.8550419915164715, 0.8550470404837416)\n",
      "(0.999998228529999, 0.8411246135674135, 0.8411261035970731)\n",
      "(0.9999994685589989, 0.8277501314493224, 0.8277505713499147)\n",
      "(0.9999998405676988, 0.8148992265669448, 0.8148993564882245)\n",
      "(0.9999999521703087, 0.8025519597596499, 0.8025519981454642)\n",
      "(0.9999999856510917, 0.7906887602749789, 0.7906887716204996)\n",
      "(0.9999999956953265, 0.7792907007154015, 0.7792907040699936)\n",
      "(0.9999999987085968, 0.768339558629686, 0.7683395596219221)\n",
      "(0.9999999996125779, 0.7578178149168608, 0.7578178152104562)\n",
      "(0.9999999998837721, 0.747708634061047, 0.7477086341479516)\n",
      "(0.9999999999651306, 0.7379958396717806, 0.7379958396975141)\n",
      "(0.9999999999895377, 0.7286638893425601, 0.7286638893501836)\n",
      "(0.99999999999686, 0.7196978500029442, 0.719697850005204)\n",
      "(0.9999999999990566, 0.7110833740894351, 0.7110833740901059)\n",
      "(0.7899999999997159, 0.7033250122268291, 0.8902848256039012)\n",
      "(0.8739999999999134, 0.8383909162603662, 0.9592573412590953)\n",
      "(0.9432999999999725, 0.9108988035205294, 0.9656512281570614)\n",
      "(0.9773199999999901, 0.933379606644587, 0.9550399118452466)\n",
      "(0.9914949999999952, 0.9318220999666249, 0.9398152284848934)\n",
      "(0.9969381999999969, 0.9206781298860662, 0.9235057196986424)\n",
      "(0.9989283699999971, 0.9062667148959473, 0.9072389393605369)\n",
      "(0.9996325839999973, 0.8910660139044735, 0.8913935261482792)\n",
      "(0.9998759970999971, 0.8759821180851017, 0.8760907558794966)\n",
      "(0.9999586656999973, 0.8613240294870592, 0.8613596331845476)\n",
      "(0.999986359680997, 0.8471844383433065, 0.8471959943669277)\n",
      "(0.999995535895597, 0.8335804235175164, 0.8335841447241671)\n",
      "(0.999998549166067, 0.8205035856521155, 0.8205047760682868)\n",
      "(0.9999995312690351, 0.8079374475273883, 0.8079378262328651)\n",
      "(0.9999998493364733, 0.7958633664507003, 0.7958634863583)\n",
      "(0.9999999517876692, 0.7842625004359902, 0.7842625382471151)\n",
      "(0.9999999846323174, 0.7731164411715763, 0.7731164530525846)\n",
      "(0.9999999951184986, 0.7624074027932745, 0.7624074065149673)\n"
     ]
    }
   ],
   "source": [
    "K7=forward_greedy(40,0.70,50)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 150,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(2,len(K7)+1,len(K7)),[avg_link_fidelity(int(t),0.7,cutoff(0.7,50),2,1,t_coh=50) for t in np.linspace(2,len(K7)+1,len(K7))],'or')\n",
    "\n",
    "\n",
    "plt.plot(np.linspace(2,len(K7)+1,len(K7)),[k[1] for k in K7],'-b')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.7974999999999998, 0.7068380126598005, 0.8863172572536686)\n",
      "(0.9088749999999997, 0.7166425708291452, 0.7884940952596842)\n",
      "(0.9589937499999995, 0.6803175651489702, 0.7094077152734004)\n",
      "(0.9815471874999995, 0.6366644467655665, 0.6486335602337681)\n",
      "(0.9916962343749995, 0.598716203934573, 0.6037294316357914)\n",
      "(0.7487633054687497, 0.5719222917705575, 0.7638225425757422)\n",
      "(0.775568487460937, 0.6461259382596407, 0.8330997825542571)\n",
      "(0.8488870693574212, 0.6849100861728683, 0.8068329827326998)\n",
      "(0.909445743710839, 0.6823841996097246, 0.7503297523009693)\n",
      "(0.949101537794877, 0.6572383355454372, 0.6924847441217419)\n",
      "(0.9725286209139441, 0.6250511631594616, 0.6427072167522053)\n",
      "(0.8494576974190867, 0.595830283895564, 0.7014243154260411)\n",
      "(0.8088186319421042, 0.6234928937958061, 0.7708686090708604)\n",
      "(0.8308562725205282, 0.6572723496031898, 0.7910782783275556)\n",
      "(0.8740804816751987, 0.6710838671067836, 0.7677598129415192)\n"
     ]
    }
   ],
   "source": [
    "K8=forward_greedy(15,0.55,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "(0.9710999999999996, 0.8342828191047891, 0.8591111307844603)\n",
      "(0.8539869999999995, 0.8307280792478132, 0.9727643152036433)\n",
      "(0.9511907899999993, 0.8336785133291034, 0.8764577223556843)\n",
      "(0.870511644299999, 0.831229653041632, 0.9548748238859519)\n",
      "(0.9374753352309988, 0.8332622070802328, 0.8888364053598409)\n",
      "(0.8818954717582688, 0.8315751872281942, 0.9429407609614447)\n",
      "(0.9280267584406346, 0.8329754137053857, 0.897576935286905)\n",
      "(0.8897377904942709, 0.8318132257293165, 0.9348970388986446)\n",
      "(0.9215176338897526, 0.8327778417494536, 0.9037025566556705)\n",
      "(0.8951403638715025, 0.8319772104527394, 0.9294377105892297)\n",
      "(0.9170334979866498, 0.8326417344290122, 0.9079730852330695)\n"
     ]
    }
   ],
   "source": [
    "K9=forward_greedy(11,0.83,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.8351600230178197"
      ]
     },
     "execution_count": 60,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_link_fidelity(2,1,np.inf,2,1,t_coh=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.linspace(2,len(K9)+1,len(K9)),[avg_link_fidelity(int(t),0.83,1,2,1,t_coh=5) for t in np.linspace(2,len(K9)+1,len(K9))],'or')\n",
    "\n",
    "plt.plot(np.linspace(2,len(K9)+1,len(K9)),[k[1] for k in K9],'-b')\n",
    "\n",
    "plt.ylim([0.8,0.85])\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 170,
   "metadata": {},
   "outputs": [],
   "source": [
    "def forward_lim(p,t_coh):\n",
    "    \n",
    "    ### For alpha=beta=1/2\n",
    "\n",
    "    t_star=np.ceil((-t_coh/2)*np.log(2*p-1)-1)\n",
    "    \n",
    "    return (p/(1+t_star*p))*((1/2)*np.exp(-t_star/t_coh)*np.sinh((1+t_star)/t_coh)/np.sinh(1/t_coh)+(1/2)*(t_star+1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def cutoff(p,t_coh):\n",
    "    \n",
    "    ### For alpha=beta=1/2\n",
    "    \n",
    "    return int(np.ceil((-t_coh/2)*np.log(2*p-1)-1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cutoff(0.83,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 172,
   "metadata": {},
   "outputs": [],
   "source": [
    "def t_critical(p,t_coh):\n",
    "    \n",
    "    ### For alpha=beta=1/2\n",
    "    \n",
    "    z=np.exp(-1/t_coh)\n",
    "    w=(1-p)\n",
    "    \n",
    "    x=(1/2)*np.exp(2/t_coh)*p/(1-np.exp(2/t_coh)*(1-p))\n",
    "    \n",
    "    return int(np.floor(np.log((x+(1/2))*np.log(w)/(2*np.log(z)*x))/np.log(z**2/w)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 162,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5"
      ]
     },
     "execution_count": 162,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t_critical(0.3,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 166,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.5814035151811289"
      ]
     },
     "execution_count": 166,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "avg_link_fidelity(5,0.3,np.inf,2,1,t_coh=5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 168,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "6"
      ]
     },
     "execution_count": 168,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t_critical(0.7365801980682243,4500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 169,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2599"
      ]
     },
     "execution_count": 169,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "t_critical(0.0013094644723667948,18000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/analysis_2Dec2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from opt_policy_1link_sats import *\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "filename='analysis_2Dec2020.pkl'\n",
    "#pickle.dump(opt_vals,open(filename,'wb'))\n",
    "opt_vals=pickle.load(open(filename,'rb'))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_opt_vals(p,t_coh):\n",
    "    \n",
    "    return [p]+[opt_policy(t,t_coh,0,0,np.sqrt(p),np.sqrt(p))[0] for t in range(1,8)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "p_array=np.array([0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9])\n",
    "t_array=np.array([2,4,6,8,10,15,20,25,30])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "opt_vals={}\n",
    "for p in p_array:\n",
    "    opt_vals[p]={}\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.1\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.2\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.3\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.4\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.5\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.6\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.7\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.8\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n",
      "0.9\n",
      "2\n",
      "4\n",
      "6\n",
      "8\n",
      "10\n",
      "15\n",
      "20\n",
      "25\n",
      "30\n"
     ]
    }
   ],
   "source": [
    "for p in p_array:\n",
    "    print(p)\n",
    "    for t_coh in t_array:\n",
    "        print(t_coh)\n",
    "        opt_vals[p][t_coh]=get_opt_vals(p,t_coh)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x439.2 with 4 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(2,2,figsize=(10,6.1))\n",
    "\n",
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "ax[0,0].plot(range(8),opt_vals[0.1][30],marker='o',label=r'$p=0.1$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.2][30],marker='o',label=r'$p=0.2$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.3][30],marker='o',label=r'$p=0.3$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.4][30],marker='o',label=r'$p=0.4$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.5][30],marker='o',label=r'$p=0.5$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.6][30],marker='o',label=r'$p=0.6$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.7][30],marker='o',label=r'$p=0.7$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.8][30],marker='o',label=r'$p=0.8$')\n",
    "ax[0,0].plot(range(8),opt_vals[0.9][30],marker='o',label=r'$p=0.9$')\n",
    "\n",
    "ax[0,0].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[0,0].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}^{\\pi^*}(t+1;\\Phi^+)]$',fontsize=16)\n",
    "\n",
    "ax[0,0].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[0,0].set_yticks([0,0.25,0.50,0.75,1.00])\n",
    "ax[0,0].tick_params(axis='x',labelsize=16)\n",
    "ax[0,0].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "\n",
    "ax[0,1].plot(range(8),opt_vals[0.1][20],marker='o')#,label=r'$p=0.1$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.2][20],marker='o')#,label=r'$p=0.2$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.3][20],marker='o')#,label=r'$p=0.3$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.4][20],marker='o')#,label=r'$p=0.4$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.5][20],marker='o')#,label=r'$p=0.5$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.6][20],marker='o')#,label=r'$p=0.6$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.7][20],marker='o')#,label=r'$p=0.7$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.8][20],marker='o')#,label=r'$p=0.8$')\n",
    "ax[0,1].plot(range(8),opt_vals[0.9][20],marker='o')#,label=r'$p=0.9$')\n",
    "\n",
    "ax[0,1].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[0,1].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}^{\\pi^*}(t+1;\\Phi^+)]$',fontsize=16)\n",
    "\n",
    "ax[0,1].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[0,1].set_yticks([0,0.25,0.50,0.75,1.00])\n",
    "ax[0,1].tick_params(axis='x',labelsize=16)\n",
    "ax[0,1].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "\n",
    "\n",
    "ax[1,0].plot(range(8),opt_vals[0.1][10],marker='o')#,label=r'$p=0.1$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.2][10],marker='o')#,label=r'$p=0.2$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.3][10],marker='o')#,label=r'$p=0.3$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.4][10],marker='o')#,label=r'$p=0.4$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.5][10],marker='o')#,label=r'$p=0.5$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.6][10],marker='o')#,label=r'$p=0.6$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.7][10],marker='o')#,label=r'$p=0.7$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.8][10],marker='o')#,label=r'$p=0.8$')\n",
    "ax[1,0].plot(range(8),opt_vals[0.9][10],marker='o')#,label=r'$p=0.9$')\n",
    "\n",
    "ax[1,0].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[1,0].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}^{\\pi^*}(t+1;\\Phi^+)]$',fontsize=16)\n",
    "\n",
    "ax[1,0].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[1,0].set_yticks([0,0.25,0.50,0.75,1.00])\n",
    "ax[1,0].tick_params(axis='x',labelsize=16)\n",
    "ax[1,0].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "\n",
    "\n",
    "ax[1,1].plot(range(8),opt_vals[0.1][6],marker='o')#,label=r'$p=0.1$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.2][6],marker='o')#,label=r'$p=0.2$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.3][6],marker='o')#,label=r'$p=0.3$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.4][6],marker='o')#,label=r'$p=0.4$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.5][6],marker='o')#,label=r'$p=0.5$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.6][6],marker='o')#,label=r'$p=0.6$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.7][6],marker='o')#,label=r'$p=0.7$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.8][6],marker='o')#,label=r'$p=0.8$')\n",
    "ax[1,1].plot(range(8),opt_vals[0.9][6],marker='o')#,label=r'$p=0.9$')\n",
    "\n",
    "ax[1,1].set_xlabel(r'$t$',fontsize=16)\n",
    "ax[1,1].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}^{\\pi^*}(t+1;\\Phi^+)]$',fontsize=16)\n",
    "\n",
    "ax[1,1].set_xticks([0,1,2,3,4,5,6,7])\n",
    "ax[1,1].set_yticks([0,0.25,0.50,0.75,1.00])\n",
    "ax[1,1].tick_params(axis='x',labelsize=16)\n",
    "ax[1,1].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "\n",
    "fig.legend(loc='center',ncol=3,bbox_to_anchor = (0.04,-0.57,1,1),bbox_transform = plt.gcf().transFigure,fontsize=16)\n",
    "\n",
    "fig.tight_layout(pad=2)\n",
    "\n",
    "fig.savefig('opt_pol_tests.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "plt.plot(range(8),opt_vals[0.1][25],marker='o',label=r'$p=0.1$')\n",
    "plt.plot(range(8),opt_vals[0.2][25],marker='o',label=r'$p=0.2$')\n",
    "plt.plot(range(8),opt_vals[0.3][25],marker='o',label=r'$p=0.3$')\n",
    "plt.plot(range(8),opt_vals[0.4][25],marker='o',label=r'$p=0.4$')\n",
    "plt.plot(range(8),opt_vals[0.5][25],marker='o',label=r'$p=0.5$')\n",
    "plt.plot(range(8),opt_vals[0.6][25],marker='o',label=r'$p=0.6$')\n",
    "plt.plot(range(8),opt_vals[0.7][25],marker='o',label=r'$p=0.7$')\n",
    "plt.plot(range(8),opt_vals[0.8][25],marker='o',label=r'$p=0.8$')\n",
    "plt.plot(range(8),opt_vals[0.9][25],marker='o',label=r'$p=0.9$')\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'Optimal $\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "#plt.legend(fontsize=14)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "plt.plot(range(8),opt_vals[0.1][20],marker='o',label=r'$p=0.1$')\n",
    "plt.plot(range(8),opt_vals[0.2][20],marker='o',label=r'$p=0.2$')\n",
    "plt.plot(range(8),opt_vals[0.3][20],marker='o',label=r'$p=0.3$')\n",
    "plt.plot(range(8),opt_vals[0.4][20],marker='o',label=r'$p=0.4$')\n",
    "plt.plot(range(8),opt_vals[0.5][20],marker='o',label=r'$p=0.5$')\n",
    "plt.plot(range(8),opt_vals[0.6][20],marker='o',label=r'$p=0.6$')\n",
    "plt.plot(range(8),opt_vals[0.7][20],marker='o',label=r'$p=0.7$')\n",
    "plt.plot(range(8),opt_vals[0.8][20],marker='o',label=r'$p=0.8$')\n",
    "plt.plot(range(8),opt_vals[0.9][20],marker='o',label=r'$p=0.9$')\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'Optimal $\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "#plt.legend(fontsize=14)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "plt.plot(range(8),opt_vals[0.1][15],marker='o',label=r'$p=0.1$')\n",
    "plt.plot(range(8),opt_vals[0.2][15],marker='o',label=r'$p=0.2$')\n",
    "plt.plot(range(8),opt_vals[0.3][15],marker='o',label=r'$p=0.3$')\n",
    "plt.plot(range(8),opt_vals[0.4][15],marker='o',label=r'$p=0.4$')\n",
    "plt.plot(range(8),opt_vals[0.5][15],marker='o',label=r'$p=0.5$')\n",
    "plt.plot(range(8),opt_vals[0.6][15],marker='o',label=r'$p=0.6$')\n",
    "plt.plot(range(8),opt_vals[0.7][15],marker='o',label=r'$p=0.7$')\n",
    "plt.plot(range(8),opt_vals[0.8][15],marker='o',label=r'$p=0.8$')\n",
    "plt.plot(range(8),opt_vals[0.9][15],marker='o',label=r'$p=0.9$')\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'Optimal $\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "#plt.legend(fontsize=14)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "plt.plot(range(8),opt_vals[0.1][10],marker='o',label=r'$p=0.1$')\n",
    "plt.plot(range(8),opt_vals[0.2][10],marker='o',label=r'$p=0.2$')\n",
    "plt.plot(range(8),opt_vals[0.3][10],marker='o',label=r'$p=0.3$')\n",
    "plt.plot(range(8),opt_vals[0.4][10],marker='o',label=r'$p=0.4$')\n",
    "plt.plot(range(8),opt_vals[0.5][10],marker='o',label=r'$p=0.5$')\n",
    "plt.plot(range(8),opt_vals[0.6][10],marker='o',label=r'$p=0.6$')\n",
    "plt.plot(range(8),opt_vals[0.7][10],marker='o',label=r'$p=0.7$')\n",
    "plt.plot(range(8),opt_vals[0.8][10],marker='o',label=r'$p=0.8$')\n",
    "plt.plot(range(8),opt_vals[0.9][10],marker='o',label=r'$p=0.9$')\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'Optimal $\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "#plt.legend(fontsize=14)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#for p in p_array:\n",
    "#    for t_coh in t_array:\n",
    "#        plt.plot(range(8),opt_vals[p][t_coh],marker='o')\n",
    "        \n",
    "\n",
    "plt.plot(range(8),opt_vals[0.1][6],marker='o',label=r'$p=0.1$')\n",
    "plt.plot(range(8),opt_vals[0.2][6],marker='o',label=r'$p=0.2$')\n",
    "plt.plot(range(8),opt_vals[0.3][6],marker='o',label=r'$p=0.3$')\n",
    "plt.plot(range(8),opt_vals[0.4][6],marker='o',label=r'$p=0.4$')\n",
    "plt.plot(range(8),opt_vals[0.5][6],marker='o',label=r'$p=0.5$')\n",
    "plt.plot(range(8),opt_vals[0.6][6],marker='o',label=r'$p=0.6$')\n",
    "plt.plot(range(8),opt_vals[0.7][6],marker='o',label=r'$p=0.7$')\n",
    "plt.plot(range(8),opt_vals[0.8][6],marker='o',label=r'$p=0.8$')\n",
    "plt.plot(range(8),opt_vals[0.9][6],marker='o',label=r'$p=0.9$')\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'Optimal $\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "#plt.legend(fontsize=14)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/analysis_30Nov2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from opt_policy_1link_sats import *\n",
    "from satellite_simulations_3Oct2019 import eta_Tot_alt\n",
    "from links import *\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "### NOTE: The function eta_Tot_alt is for the situation in which two\n",
    "### ground stations are separated by a distance d, and both of them\n",
    "### are the *same* distance away from a satellite at altitude h."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "Bell1=Bell_state(2,0,0,density_matrix=True)\n",
    "Bell1=np.matrix(block_diag(Bell1,[0]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def coherence_time(d,x):\n",
    "    \n",
    "    ### d is the distance between ground stations (in km);\n",
    "    ### x is the coherence time of the memories (in seconds)\n",
    "\n",
    "    c=3e8  # speed of light in m/s\n",
    "    \n",
    "    return int(x*c/(2*d*1e3))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def link_fidelities(T,d,x,h,n1,n2,M=1,fs=1,normalized=False):\n",
    "    \n",
    "    ### Fidelity quantity \\tilde{F} as a function of t for the t^{\\star}=infinity policy.\n",
    "    \n",
    "    ### We assume that the ground stations are separated by distance d,\n",
    "    ### and that the satellite is at altitude h (in km)\n",
    "    ### T is the total time duration\n",
    "    ### x is the coherence time of the quantum memories (in seconds)\n",
    "    \n",
    "    eta=eta_Tot_alt(d*1e3,h*1e3)\n",
    "    \n",
    "    p=P(n1,n2,eta,eta,M=M)\n",
    "    p1=P(n1,n2,eta,eta,M=1)\n",
    "    \n",
    "    t_coh=coherence_time(d,x)\n",
    "    \n",
    "    x1=X(n1,eta)\n",
    "    x2=X(n2,eta)\n",
    "    y1=Y(n1,eta)\n",
    "    y2=Y(n2,eta)\n",
    "    z1=Z(n1,eta)\n",
    "    z2=Z(n2,eta)\n",
    "\n",
    "    a=x1*x2+y1*y2\n",
    "    b=z1*z2\n",
    "    c=x1*y2+y1*x2\n",
    "    \n",
    "    alpha=(1/p)*((1/2)*fs*a+(1/2)*((1-fs)/3)*(a+2*c))\n",
    "    beta=(1/p)*((1/2)*fs*b-(1/2)*((1-fs)/3)*b)\n",
    "    \n",
    "    alpha=((1/p1)*(1-(1-p1)**M))*alpha\n",
    "    beta=((1/p1)*(1-(1-p1)**M))*beta\n",
    "    \n",
    "    z=np.exp(1/t_coh)\n",
    "    w=(1-p)\n",
    "    \n",
    "    #return [avg_link_fidelity(t,p,np.inf,2,fs,t_coh=t_coh) for t in range(1,T+1)]\n",
    "    \n",
    "    if normalized:\n",
    "        return [(1/(1-(1-p)**t))*(alpha*((z**2*(z**(-2*t)-w**t)*p)/(1-z**2*w))+(beta-1/2)*((z*(z**(-t)-w**t)*p)/(1-z*w))+(1/2)*(1-w**t)) for t in range(1,T+1)]\n",
    "    else:\n",
    "        return [(alpha*((z**2*(z**(-2*t)-w**t)*p)/(1-z**2*w))+(beta-1/2)*((z*(z**(-t)-w**t)*p)/(1-z*w))+(1/2)*(1-w**t)) for t in range(1,T+1)]\n",
    "    \n",
    "    \n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 227,
   "metadata": {},
   "outputs": [],
   "source": [
    "d_array=np.array([100,500,1000,1500,2000,2500,3000,3500,4000,4500,5000,5500,6000])\n",
    "h_array=np.array([100,500,1000,1500,2000,3000,4000,5000,6000,7000,8000,9000,10000])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 228,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([  100,   500,  1000,  1500,  2000,  3000,  4000,  5000,  6000,\n",
       "        7000,  8000,  9000, 10000])"
      ]
     },
     "execution_count": 228,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "h_array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 403,
   "metadata": {},
   "outputs": [],
   "source": [
    "fids1={}\n",
    "fids1_norm={}\n",
    "probs1={}\n",
    "for d in d_array:\n",
    "    fids1[d]={}\n",
    "    fids1_norm[d]={}\n",
    "    probs1[d]={}\n",
    "    \n",
    "fids60={}\n",
    "fids60_norm={}\n",
    "probs60={}\n",
    "for d in d_array:\n",
    "    fids60[d]={}\n",
    "    fids60_norm[d]={}\n",
    "    probs60[d]={}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 404,
   "metadata": {},
   "outputs": [],
   "source": [
    "### Coherence time of 1 second and 60 seconds, n1=n2=1e-4\n",
    "\n",
    "for d in d_array:\n",
    "    for h in h_array:\n",
    "        fids1[d][h]=link_fidelities(10000,d,1,h,1e-4,1e-4,M=1e5,fs=1)\n",
    "        fids1_norm[d][h]=link_fidelities(10000,d,1,h,1e-4,1e-4,M=1e5,fs=1,normalized=True)\n",
    "        probs1[d][h]=P(1e-4,1e-4,eta_Tot_alt(d*1e3,h*1e3),eta_Tot_alt(d*1e3,h*1e3),M=1e5)\n",
    "        \n",
    "        fids60[d][h]=link_fidelities(10000,d,60,h,1e-4,1e-4,M=1e5,fs=1)\n",
    "        fids60_norm[d][h]=link_fidelities(10000,d,60,h,1e-4,1e-4,M=1e5,fs=1,normalized=True)\n",
    "        probs60[d][h]=P(1e-4,1e-4,eta_Tot_alt(d*1e3,h*1e3),eta_Tot_alt(d*1e3,h*1e3),M=1e5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 406,
   "metadata": {},
   "outputs": [],
   "source": [
    "T=np.linspace(1,10000,10000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 439,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAbUAAAFbCAYAAABS5BAvAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nOydd3hUZdbAfze9NwiEhBAILaFJRxBBBCkWsGIDFVfEtX0iK/ay6rpiw64gllVRESsgKiAloPTeSwIhhIT0RnrmfH+c9ALpZby/57lPZt655Z0zkzn3nPcUQ0QwMTExMTGxBmyaegImJiYmJib1hanUTExMTEysBlOpmZiYmJhYDaZSMzExMTGxGkylZmJiYmJiNdg19QTqgmEYOwFf4FhTz8XExMSkBdEFiBeRfk09kfqmRSs1wNfT0zOgb9++AUUDMTExtGvXrinn1Cww5aCYcijBlIViygF27dpFamqqS1PPoyEwWnKemmEYa0eOHDly7dq1xWMDBw5k27ZtTTepZoIpB8WUQwmmLBRTDnDJJZewbt26DBFxb+q51DdWt6YWFRXV1FNoFphyUEw5lGDKQjHlYN1YnVL7u7sVijDloJhyKMGUhWLKwbppdKVmGMb1hmFsNwzD6xz7BBuGMc8wjLsNw5hTk/Pfe++9dZ+kFWDKQTHlUIIpC8WUQzGnm3oCDUFTWGqrgP7n2WcxME9E5gMrDcNY2fDTMjExMflbEdPUE2gIGl2piUjKuV43DGMMECwiOwr3XwWMMQwjuDrnDwkJqfskrQBTDoophxJMWSimHKyb5rim1h8oH5oUAYypzsEjRoyo9wm1REw5KKYcSjBloZhysG6ao1LrDJS35lIKx89LWFhYnS6elQVJSRXHjx+HvXsrjkdEVD2+Z0/TjZeXQ63PL6ICycoqO26xwIkTkJpacfzgQUhMLDteUKCCio+vOL5rF8TFVRzfsQPOnKk4vn07xMZWHN+2rcJ42Jo1lY5XtX+txrduhZiYZj++Y968ZjWfWo2fPg1iISJcyo5HR0F+JhHhlnLjkZCbQkR4QVk5nDoO2XFlxtm6FU6FQ2Y0EeH5ZcejjsHZSCKO5ZUbPwoZEZWMH4G0o5WMH4a0w0Qcy604nnqw4vjJQ5Cyv4rxfUQcyyk3fhCS91QxvrtkvAWncp0XEWn0DRDAq4rX5gGLy41tB+ZUsu/akSNHSmnmzZsndeGWW0S6dKk4fuutIsHBFcenTGni8YICkaNHRc6cKTO+4J13RB58UGTFirL7Z2SI9O4t8sknZcfT0kTs7UVee63seHq6CIi8+mrl46+8UrPx8ufJyKh8/3oa//jttxv0/E0+/urzIikH5fapOWXHX39C5OT38o/bM8qOvzFL5MCrcvcdyWXH5z4gsvUBuWdafNnxN2eIhF0v994ZW3b8rbtEVo6U+/8RXXb87TtEfuktD951stz4VJEfO8j/3XWi7Pg7t4gs9pGHph8vN36TyNcOMnN6eLnxG0UWIg/ffaxexqs6f0OP19f8azs+cvhwAdZKE/z+N/TWHC21cKB8ZKQXsLWynQ8ePEhISAgDBw4kJCSk2EKJj49n5syZxftNnTq1+PHMmTPZuTORe+6Bd9/9uPiYsLAwWrdezlNPVTw+Kekp5s8vOT6+0OIICvqeBx7YU3z8/MKdpk1Lol+/9ypcf9Ys6NfvveLj58+fT1hYGLNmwQMP7C4+vuj6s2bBggUw7ZZb4PXXYc0aZs6cybRpSSxYAB+//z507Qof6/vo2PF7FiyAiddeS9aHH8KBA4Xzf5IFCwAHB/ZkZpJqox99x47f88ADu8HJiZOTJ7Ok8A65eP5OTvDmmzy9enXZ+aenw6efsjgjo8z8P/riC/j6a5IuuqjM/G+fMQO++w4mTiwz/48+/5z9L74IV19dZv7xaWksuOoquOaasvN3dGTBxIkkFrqQiufv6Mi+//6Xr3Nzy8z/zn/+E5YuZdaff5adf1oaLF3K17m5Zef/+eewdCmJI0eWnf/dd8PSpXDttRXmv+/ll+HaayvM/6NJk2DSWEjZR1rKo8Xz/2jSJFIuDIR9LxIa/FnJ/F9+mdU2B2DVKGbctk/l7+gIy5bxxclF8I0Tjz8QXjL/ZcvYaL8bfgll9v0nS+a/bBnpfexh/XU8fG9MyfyXLYNh7WDnI9xx89Gy8x/Whbyjn9K147dl539RP0jdz9m0F8rMP61Pb0DoELiszPz/yLUBt87cMDm9zPzf2XUC2o7irhlOZeb/e5YH0fYjufNutzLzT+kzgT+i+zDtbs+y8x8xhd+iL2TSDZSd/8jbifCYgY/fhrLzv2Qa9J9L1Jn3y8w/ue91MPA9fNptKDP/ZWfbweB5TJpsU2b+L21KgCGfcMeM1mXmv/SsP4e8H+eOGb5l5p/c70a+jBjHHTN8y85/1D18Hj6eiTfYlZ3/pf/koM+zeLXdWHb+l94Lw7/lROyHZeff72YYvhivthvLzP/ns+1h+HdMvMG+zPxf+CsJLv4Br7YbSUq6lu07dwJYZ25DU2hSzm2p9QfCK9k/uJJ9K1hqcXFxUh1WrBBxcxP5889q7d54FBSILFsmsmFDxXFXV5HHH694zJdfihw4UGaounKwdupdDhknRcI/E8lJLjt+eoXI8n4i6RFlx49/LbIQkZSyn4+cWFQ4vr/seMxKkRUXi2ScKDueuENkx2yRrDNlx9OPixz/SiQ3tex4dqJI0k6R/Oziobi4OJH8HJHcNBFLQfXerxVi/m+IjBw50mottaZQaF5VKalS+2wveh0NEFlcxX4VlNpDDz1U5QdZnoSEau/aeFgsIkFBIjfcUPG1lJRqn6YmcrBmziuHnGSRmD9EcsrJNna1yM+dRZL3lR2PWqLKKGFr2fG4v0TWXCmSdqzseMZJkchvK56/IFcVTCNificUUw7WrdQatfZjYcL148Bs4BXgv1IY4m8YxvXAKhFJKQzff7RQuQ0AHpVKUgEqq/3YovjxRw16ePHFsuNHj0JAALhYZb3RpiHjOBx5D7reA+5dSsZjV8Hqy2D0Wmg7smQ8ZS/s/y/0fhY8upeM56VDdhy4BIKtQ6NN38SkPims/bhORC5p6rnUN426piYiKSLyqIgYhX9LK6o5FIbti0iEiMwQkfmFf8+Z29Zi2bIFvv8ecnLKjnftaiq02pJ+DNZeAfF/lh3PS4Oj7+nrpfEZCKNXg3ffsuNeveGir8oqNAB7d3DvbCo0E5NmSrMJFBGRziLyXV3PUzogpDzffAOXXlocPd64ZGUVh8UX88wzGsjh6FjvlzuXHKyCrDOwZgJELys7bucGmdFqUVFKDl69YXIm+I8vu7+DF7QdBQ6ejTDppsXqvxPVxJSDddNslFp98cUXXxQ/PnWq7GtFntbWrRtxQqB5Xn37wnvvlR13dgbDaJBLlpZDi6YgG3bMglM/lx138IKceCgod6Pg7AeX7ypWXsVyMGwaTNYtBav5TtQRUw7WTUtvElolMTEQGAg9e8JVV8GkSXDTTXDzzU0wGW9vmDABBgxogou3IFL2giUXfErJycYRTn4H9l7QflLJuK0jjP9798QyMTGpiNVZakW5Ze3aaTWCu+/WQhAXXwybNsHChRqDYWMDHTvq8wbHMODNN2HUqEa4mFI6x67FsGEy7Hm27JhhwKTj0PvpWp2yRcqhgTBloZhysG6srvN1fHw8vr6+FfZNSoLly1XJlV7acnaGjz6CW2+tx4kdPQrJyTB4cD2etGZUJYdmwaE3IWkHDPu87HjCJnBuB65B9XapZi2HRsaUhWLKwYx+bFFU9mU9fVoDDJ96qmKsRlYW/N//aYm0s2frYQIicPvtcMcdetImotn801ryKo4VZEJuEoil7HjrC+tVoUEzkkMzwJSFYsrBurE6pVZUZqo0H38MHTpAZGTlxyQmgoeHbl26aNpYRkYtJ2AY8PnnsGQJ2NrW8iR1pzI5NDpRP8L3vpBZrhdhzyfgkmUavNHANAs5NBNMWSimHKwbq1NqlfVKmjRJFVtQFUZA+/bw88/qmszJgaefVgV3442wfn0tDK4uXXRrQpqkZ1R5y8uzB3S4XoM/mgizd1YJpiwUUw7WjdWtqZ2LhQvVM1haSbm4wPz5ZdfU4uJgzhw4fBhWrNBuKn36wP33q1fRpvytQHY2ODhU8sLfhLw0WD0WOt4K3R9o6tmYmJicB3NNrQVxrn5qI0eqgmrbVr2EQUEVFRpAmzZaEH/ZMjh5Ev7xD4iK0r+OjmrR7dtXuLPFonkCt97arHoU1bWvXI2w9wC3zuDY2AmA56dR5dDMMWWhmHKwbqxOqR06dKjK1959VwMSY2NLelyeL+rRzw/mzdPelgcPwvXXw/790Lu3WnljLjM40uYiGDasWSX3nksOdSJpB+x9vuL4RQuhY1MkAZ6bBpNDC8SUhWLKwbqxXvdjdjZMmQJjx3Ig+Eo8Q/3p1Qs+/FDXyurK4cMwezb88YdGTbq4wIwZ8OCDmv9mtRx4Ffb/B648DM5tm3o2JiYmtcB0P7YgippvkpkJgYFY5rxCj8sCyOo5kIFO+7juuvq5TvfuGlySkQFr1mhy98qV0KkTeHpqFZM//zz/eRqKYjnUlfLBH93ug6tPthiFVm9ysAJMWSimHKwbq1NqL730kj7w8YG5c8nbf5RfXz/AYuMGJv4zADvy1VX49NOwd2/t18EyM4sfXnIJ/Pabnm7nTnVxrloFw4eDmxvMnKmuzsakWA61xZIPYddWrPBh56JraC2EOsvBijBloZhysHKauqFbXTYqaRJaGStWaNPo5GQRycoSeecdkREjRAxDpHt3kc2bz3uOMsTGivj5iXzxxTl3W75cZPRokdBQERDx9BQZP15k1aqaXa7J2DRd5MBrTT0LExOTesaam4RanaVWGYcPa2FjLy/AyUlj89et0zL+996ri2AWC1x5JbzxhkaSnAtbWxgzBgYOPOduEyaoxXbgAOzZoxbcunV6qLMzTJ+uQSfNYlnTkl9xIkPmQ+isppmPiYmJSS2wOqVWWa+kmBgtcFwBf3+N7GjTRrOuhw2DBQu04vGECapxKqN1a/jiC6hBEmfv3przlplZoth27oRevdRFOXQofPop5OdX+5TnpEY9ozKj4fdBFdu7WAFm76wSTFkophysG6tTauV7JUVGwqFDVSi10jg7wxNPqCLbsgW6ddOyIiI6vnFjvZlUI0bA0qXaPSAyUoNKDh+GO+/UPLiJE9XCy6ukbGJ1qVHPKKc24NRO27lYGWbvrBJMWSimHKwbq1Nq5ZkzRxXIeZVaEYahfc/eeksbsqWlaYLaiBHQowe8+qqW/K8nOnTQjtxJSXDsmCZ4Z2WpYnN2huBgmDVLizI3GDb2MGo5+E9owIuYmJiYNDxWp9TK90q65x6t7ejnV8sTenrCjz9CdDR07arKLjFRX1u3rl4r8XfurBVOVq7UZO/Zs3X5bu5c9Yj26aN5duHh5z9XlT2jLHmw5zlIr8ZJrACzd1YJpiwUUw7WjdUptSeeeKLM8z59dB2r2pZaVbRurUUhL7tMlVt0NFxxhQaZPPus1tOqR1xd4aWXtDVbdja88w4MGaLlu7p00dcvvRS+/lpjXMpTXg7FZMfB4bfg5OJ6nW9zpUo5/A0xZaGYcrBurLeiSCH5+VpreMuW8wYrnh+LRcuHuLvr87Q09R1+9BHs2AFHjqi5ZbE0WHFjEW12+t57sGEDpKfrdG69FQYNgquv1hS9c5IZDS4BDTI/ExOT5o9ZUaQFUb5XUny8KoJaux9LY2NTotBAA0nuvhu2btXM686dVbF16ADPPFPv1hvokt8VV6hiS0vTIJgXX4SEBC3T1aqVFmwePPgomzejofoF5Vq//I0Umtk7qwRTFoopB+vG6pRaca8kEfIPLyDs9xhAf+gblB499G9AAPz731pipFMnzX1LSWmwy3bvrlkJixdDcjK89pquIe7c2ZnhF+Xx138vZ8WcWbzzTsWu338HzN5ZJZiyUEw5WDdWp9RGjBihD7JikAOvcYNdABueG4F9xNuQU8uoxZrUinN11RDGLVs0Zr9fPw02iY6G55/Xvw2Em5tGSm7fDnl5NuzabY9d28Gs2tGfBx/UosuBgXDffZq793eg+PtgYsqiEFMO1o3VKbXiXkku/uRedpBX9+9mV8wlcPQDyEtRX2T4p5BZzRj506c1Sfujj2o+mX794IUX1GcYGws//aRN3K6+Gn79tfIIj3oiLCyMnj1h8F0v8sp30zhzRstdenrCl1/qWwoO1qTvt94qU8rSqjB7Z5VgykIx5WDdWJ1SK90rydXNIM+1N0uOPw9XHgS3YMhJhINz4Kf2sGokHHkfcpOrPqGjo0Y3XnJJ3SY2YICaUBs3aiTlww+rgk1LO39ZrpqQq67O8j2j2rRRQ3HfPvWGHjwIo0drdOVDD6mB2aEDfPBB9VIGWgpm76wSTFkophysG6uPfrzvPg1Y/OyzUoMikLoPIhfpNuIn8Oqpj9uOBqdG6OBcUKBJaJ98ohEekybp39Gjax85GfktbL0HxqzX91NNEhI0/23tWvWOHjoE9vZaBeyqq+Cf/9R1OhMTE+vAjH5sQZTvlRQTU0nko2GAV2+44EW46ogqgNxU2PU4/OgHq8dB+Cc6Vh8sXKj5bDY2+nfhQlVoANOmQViYLohNnKj1J2t7o9F6KAReC24da9QzqnVreOopLc118KAGc950kwae/Pe/ug530UXw5JOaHJ6dXbvpNQVm76wSTFkophysm0ZXaoZhBBuGMc8wjLsNw5hzjv36G4Yxp3C/eYZhBFfn/KV7JR04oK60cyZeG4b+dfCEieEwdqMqvL3PQvpRfe30b5CXUZ3LV2ThQg37j4xUZRUZqc8XLiy5/tChakqePq3Z1Yahz6+7TqMoq1u1xDUQhiwAO9c69YwaOBA+/xyiolSBLVoEl1+uy4AzZmj5rnbt4IYbNB6mORv7Zu+sEkxZKKYcrJtGdz8ahrEdmC4iOwzDGAM8KiKXVbJfsoh4Fz6udL/zuR9vuEG7U3/5JUyeXMOJ5uXC++/DdVfCloshLxUCroSgm8D/crB1Ov85LBY1cyor3OjgoPUkfXw0uSwgQOPzu3fXiiWHD2sEx6JF4OurcfsPP1zxPGIBo/HuTWJjYd48WLJEbxqys1XBubjAqFFw111a+cTExKT5Yrof64lC5RQsIjsARGQVMKa8FWYYhhfgVfgXoFax+M8WNm2uVYmszVvgoZmwZQ9cHQUjl4K9J2y+CxI26z4JW7SWYnmOH9eLBwdXXYk4N1frXAUGagLZmjXaIrtPH3VF3nGHKr45czRFoKgnzdq18MMPevz+l+CvKZpg3Uj4+elb275dpx0bq2l5trZqXF54oU77mmvg229VFCYmJiaNRmN2JAVmAyvLjYUDd1ey7/bCzQtYDPSvZJ8Kna+nTJlS/Dg5WTtOHzkitSMiQiQzs+xYfo6IpUAkL0PkW0+R71qJbJ4hErtW5OgRkcsv14sOHizywQci7dvr8/JbUFDl10xPF9m0SbtzT50q0rWr7t++vT6fOlXEw0PE11fkleEiy68SKcivcJrScmhM1q0Tue02kWuuEWnTRqfu6CjSp4/I7Nkix4417nyaSg7NEVMWiikH6+583dhKbR6wuNzYdmBOJft6FSo8AcZUcb4KSq00Bw7oO0xPr3KXupF3ViTyW5G1V4t8aSsywEFk4kSR7ctFLBbd58svRVxcyio0Fxcdry7R0SILF4rcdZdIhw56jo4dVTFOGC9SUCBy/LhISkpDvMtaU1AgsnSpyOTJIgEBIoahU7/gApHx41XJ1fqGw8TEpNZYs1Jr7tGPqwq3xYZh9K9sh4MHDxISEsLAgQMJCQlhypQpgEY4Pf30e7i5qTevdLfbmTNnFkdAzZ8/vzgZMywsrLguXHx8fJkWFZUeb+fCl19HkD7jIDzhzYErH+Xjy8fA0evJ/6kzv796IVzZH+bPJ8HVVQNAgoL4YsQI4seOrf71/f2Z+uuvmgB+4gQvT51KxrRpEByM5bffyfH1hXHjsPj6cmzwYFi1ivgzZ84//7q+//McP2vWTK68UpcFR42aSm6uui29vH7g0KF8Xn1Ve7E6OFi45BL4978P8MorX9bb9c3jzePN48seP3/+fNq2bcu2bdsA6tq7pHnSmBqUqt2P11eybzjgVfh4MZBcyT4VLLWHHnpIRNQ6e+wxkU6dqrhVqQ+iokS6dBEZO1YkIaFkPOuMyOF3RVZcJLIQkejfdDw7sW7XS9giEvdX2bGkJJGvvhK54QYRJycROzsRW1s5HBgokpEhkptbt2s2IHl5It99p1MfNqzEXengIBISInLPPSIbNtTtGkXfBxNTFkWYcrBuS62xlVp/ILzcmKDBI6XHgkvvh7oipUjJlRqvoNTi4uJERGTzZn13PXpU9bGegxdeEHn33XPvExUl0rmzyIQJIllZVe+XcUIkP0skL1NkkavI70NFDr0tkhlbszlZLCK/XSiyrGela2giovNYtkxkyhQp8PQUcXYWCQzUdbk33hBJrKNSbWAsFpGVK3XZMDhYxNZWP8PAQF2qvPlmkR9+UGVYXYq+DyamLIow5WDdSq1R3Y+iUY8pRdGOhdGQ34lIRLn9IgCfUtGPACkict5y976+vgCEhsKNN2p0fI1Zv14zkKsiOlrLZnXvrpGITucI73cN0vB/O2cYtw38xsKRd+Enf4hZqfuUbw1TGYahEZgX/wg2tpXv4+SkfWm++AKbhARYuhSGD9f5zpqlWdaTJ2sTtmaIYcCYMZojFx6uAZ8HDmgCuMWior72Wo2ubNsW/vMfDQY9VxOEou+DiSmLIkw5WDdNsaZ2A/CoYRh3Fz6eXvSCYRjXl1JkNwBzCvebA4yuzsmLfMru7hpmHhRUixn+/jt8/HHlr1kscPPN2lbm++/PrdDK4xkCfZ6DKw/BuK1aAaQgB37uAGFXa5mu/LNVH+/UGjyqp6Xnf/KJltz66iutL7lqlZbiWrVK8966dtWUguXLG7Swcl0JDdUGqL/+qjlxx45p9ZPQUB277DLw9tbPe+BAePRRiCh1i2T2zirBlIViysG6sWvsCxZaYTOqeHkO8ChqvRUFidSI0r2SYmOhd+/azJKSMlblefNNNR/27auZQiuNYYBPYdyLWGD4Yoj8BrY9AJvuhJFLwG90SamOoqonNaBMzyhbW1Vgl16q1UnWr9fGa6tWqWXn5KSaY+7csk1QmyGdO2th5iLS0zW5ftkybT7+6qvwyit6z2FvDwEBV+Ppqfq8th+XtWD2EVNMOVg3Vl3QuEcPvXO//fZ6uuDBg9pO5ssv4frr6+mkpbDkw5nV0GoQ2LnDzx3BsIUB70DA5WBTz/cgBQVqqb3xBuzcCTk5qjW6ddNCjwMG1O/1GgGLRa25detUR0dE6NsC6NlTy2v6+akR27P6NZ9NTKwKs6JIC6IovHXTJq1dWKGYcW3Jy4PbbtNFnYZQaKBKq91YcPDW5wFXQX4G/Hkj/OgPZ9ZU+1TV6hlla6tl+Nes0VL9y5frYtWyZerL8/SEe+6B1Hoq7NwI2NioTp4+XQ3qFSvCOHlSC7OMHw+7d+vyYq9easl17Kj7btpUovysFbOPmGLKwbqxOqVW1Ctp1mOZZNw4jMVJT7D2xFpy8qvxi7VkiVpiJ05UfG3OHA24ePfd+p1wVdjYweAP4NozcF08DHgbPHqou3LFRbD9YS3XVYWlXeOeUXZ2Wrzxjz+0/tXXX6vvtqj2ZK9eWmD5XAE0zZBDhw4RGAizZ6vH9ZdfVHktX64NEtzdYcUKjadxcdGcxj59tN3OihXNermxxph9xBRTDlZOU4df1mXjHBVFfv4tVRj2qoxccJk4vegkLv9xkQ2RmvQUmRIplqKKH6VZtkzkiitEcnLKjsfHaxWQ77+v9FqNSkGeSPhnIqvHi3xlK/JTR5HYNQ14vQKR9etFLrtMxN5eY+zd3DTu/vTphrtuI5OZKfLZZyKTJmkKgZ2dvlUvL5EhQzSP7rHHRLZvb+qZmpjUHWsO6be6NbX4+Hh8fX3ZuFGL4OfkQE5BFn9G/cnggMG42rvS6pVWONs7M7rTaMYEj2FClwm0dWtb9YWeeQZ++gl27ap9A8/qUpBdvQ4AANkJcOpHaDcOXAJh7RXg0w863Eh8nh++bdrU79xEtO3B22+rb+/MGS3a3KkTPPCALljVIqilISn6PtSGkydh714Ncl22TD20IvoVGD8eBg/Wt3vddS1jfa4usrAmTDmYa2otiqJeSTExujxkYwPO9s6MCR6Dh6MHtja2HHvwGG+PfxtXe1eeX/c8v4f/DsAnOz/h+wPfk5RVqilAWhq88w488UTDK7TsBFgWAhGfV29/p9bQZTq4dgAp0NY48Rvg175YloZA7Or6nZ9hwNVXw+rVKuB9+zSYZPNmHXd01ESzrVubTZO1uvTO6tBBg0M/+QTi4jRvbsMGeOQR9cz+/rt2LOjVS723/v7aIei335pndwKzj5hiysG6sTpLrYj334dPP63eEpBFLNgYNty//H6+3f8tCZkJ9PXry8wLZzL1t9PIgo8wDh2uOsy/vshJhK33Qc8nwLtP7c+TeRqivod24zWvbcNk8AiBDpPBs2fDWFPbt2s8/e7dcPSoLlb5+WlTu4ce0r5xVkh+vkZa/vQTbNyoyu3gQb0XsrXV5cgePdSInTy5lm2QTEzqGWu21KxWqT39tP6+LllSzZPl5oKDAxaxsC9uH39E/EE39yCuGP1P7n+kJ7t8chnVcRSXdrqUoYFDcbJrIUlPYoHD70DUYoj/U5XbgLc0yrKhSEzUqIyFCzUEFdRF+cwzMGGCmtBWjMWi8TbLlqmiO3ZM3eCZmRqM4uKiue8XXqjBpyNHNrwTwMSkNNas1KzuX6moGnVMTA3D+WfMgAEDsDFs6NO2DzOHzuSKtafBwYG7bpzD5V0vZ1P0Jq746gquWXQNAEcSjxAWGVa9yMpGpriqt2EDIf8Hl22Aq09B13+Cc4C+9tcU2PUEJO2oX3dhq1Za2+rkSc2OnjNH4+yfeUY/FDc3TQRfuFBz5RqQ0tXNGwsbG6108tZbsGULJCVBRoYG1T76KISEaPlWkewAACAASURBVBmwt95SMXh5acTlBRdoRObChWrp1TdNIYvmiCkH68ZqLbVXXlHXz7Rp1TzZwoXapfqRR/R5Xp4mIv/rX7pQUkhOfg4JmQkEeATw/tb3efj3h7ExbBgWOIwxwWN4bPhjNXsTIhocYudcs+Pqiggc+xBOLoa4deDSAfrPhcCrG/aav/6qgSZ//aUKz95es+NHjYKLL9ZO4H8jIiPh8GH48UdNNzhzRp0GoG7L3r1VTMOHq1XXq1fTztfEOrBmS81qlVqd+e03XQ+KjQVX1yp3y8rLYtOpTayLXEfc2Tjev+J9/or6i6dWP8XIoJGM7DiSIQFDcLavQmmd+AZ2PwajV4NbcP2/j+qQHQenfoJWg8G7L/w1FRy8IPBa8L24/iuZFHHsmN5MHD6sfuKzZzXhe+hQvRu5/vq/pV8uLk5z5DIzNTDlp59KalAbhubFjxih9wgDB6pH18vr3Oc0MSmNNSu1Js8pqMvGOfqp1Znbbxe55ZZaHRqRFCHPrXlOLvnsEnF60UkcX3CUpMwkKbAUyIpjKyQ9p1Qr7ri/RP6cUnU7mVpSJzkcXyiybpLIN04i37USCf+03uZVJbm5IgsWiIwYIeLqqkli7dppv5n77xc5eLBWp7WW3ll5eSLr1mmu3KOPilx3nYijoxQ3U3dwEBk4ULsmvf++yB9/VGzRYy2yqCumHMw8tWbLufLU6kR2tgYzfPml+nzqQE5+DnvO7GFQwCCOJx+n9we9yc7Ppn+7/lzc4WIeGPIAHb061m2+lVAvcsg/C6d/UwvSpx9suAkkH9pfo7Uoi8p5NQSRkfDnn2rJ/fabRl+4uOjC0+OPw9ixmkJwHqw9JykuTqujrF2rll1ionp2s7P1dVdX9aLffjv4+KTQq5cX/fv/LQ3gYqz9O1EdrNlSszqlViuiojTJqChk/+ef4Y471PVYjR/OmpBvyWdnzE7CIsNYf3I9r419jS4+XRj7xViCvYMZ3mE4F3e4mCCv2vTMaWBiV+saXPTPkB0PfZ6Hno+DJQ9s7BvuukXN1P73Py3SmJ6uv8qurhpCOGWKZkDbNXrTiWbL/v2q7DZt0q+xxaK1A7Kz1YXp5gYBAfo1799f15/79Pl7K7u/E9as1JrcVKzLRiXux3nz5kmNCQoSufXWkuc33SQybVrNz1NdLAVlnuYX5MsHWz+QW7+/VTrM7SA8h7y35T0REVl7fK3sOL1D8mvonqyVHKqLpUAkfpNI0m59vn6yyPJ+IrufFUncri2sG5LMTC1ZNnSoli8DEcMQGT1a5MMPRcLCtLyXNLAcWhgffDBPNm4U+fe/tRpc164igwaVFaG7u0j37iKzZon89pvInj3ForQazO+Edbsfre7Wtsa9kkS0hbK/vz4/e1aDFn78sf4nV8SRd+H0r9pHzd4NWxtb7hl4D/cMvAeAk6kncS6Mhnx/2/ss3r8YNwc3Lmx/IbddcBtT+kxR3/E5kqgbtGeUYQOth5Q8v+A/Gmhy6mfY/wIET4MhCyDrDDh4Vr/sV3VxdtZuCddeq88jImDePI2dnztXA09sbKBDByaGhGgI4YUXNrsSXo1Njx4hXHihiqI0+flaFOaPPzQF4cgRrZayYEFJgwYXF/XIX3ihxu906KDRmS4ujf8+6orZT826Md2P5fn2W7jvPk10ayh31rH5ELMShn9brR/a1OxUNp3axIaTG+js05k7+t7BM2ueYemRpQxtP5RhgcMYFjiMYO8mip4sTXYC5KWCe2fYPB1OfAV+Y7SNjv/l4OLf8HPYtUs7l69cqQovLw/at9dyHqGhcMstmkhm+trOiYiKctUqVXqHD6so09L03wPAwUGLxQQHw113aY59YKCu45k0X6zZ/Wh1Si0sLIwRI0bU/qTXXqu3pB98UPcJNiCHEg6xMnwlG09t5K+ov/B29mbnjJ0ciD/A0sNLcUly4R8T/oGLfRPeShfkQnwYRC+D6KXg3g1G/QpphyE3GXwGgU3Dlh4LCwtjRHAwhIVp8uLBg5oIZmOjFtxdd0Hfvlqd2MGhQefS1NT5f6MUUVF6z7BpkxZ9jo9X8R05ovn0Ret2fn663Dl4sBrYw4aBh0e9TKHW1KccWirWrNSszv146NAh/cJagA+BW4Dq5vCkpenq+u+/N9wE64mQ1iGEtA7hgSEPAJCRmwFA/Nl4lhxZwpaoLczcNZML/C5g3R3rcLF3ITwpnC4+Xc7ptqxXbB3USvMbo4nd+TpHTv8KOx9R12S78RAwEYImN8gUir8Pt9yiG+iv8CefaITlggVaTw2gdWtVcFdfrXlyLdG3dg6KZVEPBAbCnXfqVprsbFi/XredO0u6kH/2mQasgDpAPD3VlTlunCq74GBVeE6NUH2uPuVg0vywOkutmJPAGCAG+AfwENCxkpP8+acuDnh7a/j4I4/obWhDFy9uYHILctkdu5tdsbuYPmA6RxOP0u3dbvg4+zA4YDBDAobwj37/INCziSp45KVB7CqI/kWV3fBFkLQdTi0F//GNYsUVExmp1a9XrtSwwaLoyi5d9Bd31Ci4+WbNdDapNadOaerB5s16X2Fvr2t2u3apWxN0LCBA7ytatdKPYdgwVYCNofD+LlizpWZ1Sq1MDooFWAq8DmwGooFWRQcDycm6IPDqq1oO6847dSHh00/rf7IxK7QcVc+nGqUkVmW5OHFn49h8ajObo3V7e/zbhPqGMubzMbR1a8uQgCEM8h9EX7++VVdAaUjOrIW9z2nhZXt37RM39Is6VTSpVU5STo6aGZ9/ruU8zpzRmHg7O7jmGhg0SL83N9zQ9L60GtBc87MsFl2vW78etm3TvnWOjhq0EhFRsp+9vRZ/7t5dK9r16qVuzeHDa1ZRpbnKoTGxZqXW5OGXddmoSUWR8MK/YSJygYjMF5GELI1bDi98MThY2x83BLufFvm5s0h+zvn3rQeqWzXBYrHIZzs/k3uX3SsD5g0Q++ft5eX1L4uIyNd7v5aPtn8ku2J2SV5B3nnOVI/kpopE/SSy9wV9nrBVZGmoyLaHRE79IpKXUe1T1Uv1iIICTRP417+0ukloqBSX8nB1FbngApF33hE5dqzh0xnqQEuspFFQIHLokMhHH4ncc4/I00+LXH+9Nl83jJKPwcdHi9EMGSIyZox+TAsW6LHlP5KWKIf6xppD+mtkqRmGcW0NFeYPNVOxNaNW0Y9x6FrbPOAscCfwKhB9EoKCtLtjx471P1mAvAywd2uYc9cT2fnZ5BXk4e7ozgvrXuCrfV9xOOEwTnZO3Nl5OO86HeFUaiRpju3oPmgOtp0boeJ5dhyc/A5iV8KZ1VCQBZNOglNbSNwKPv0brj5lVSQmwqJFWu1k5079bY2OVn+Zj49GWY4cqW7LHj0ad25/I06d0vqYmZlq4S1erNZdWpqmKoAGrPj4aHyQv79GaPboof3tOnU6Z2lXq8WaLbWaKrUkYCXqvDsf/USka20nVs351D6kPw9YAmxCldqcn+G1P+DU21C/RURaPGk5aezYMQcOvs4lTjm8mQwzE8DVgH6+3RgcfCWvjX0NQe+UbBtyLcySD8m7oNVAOBsJS7qAnQu0GQltL4Wgm8G5ifq1RUdrvtyaNRplmZSkyq59e42M8PODSy7RcMDQ0KaZ49+I7Gx1a8bHaw7eunWqBJOS9LWirkeGoTFBPj66nnf55erWdHLSAFlr7G9rKrWinQ1juoh8VM19rxOR72s9s+pdo4JSmzp1Kl988UXNTzbmfdgwFdzcYSoaXNKC23zUWg6giiPrNGTFQPYZ3XbOhryU4l2SC2BHDmzLtSPWsQNzu/ZmS1oKo3ZuoK+7D/09fenv5cc17S/Ay8UX7Ny1VqSDNzj6gKMvOBWO1yUaMy8D4tdD7B9w5g8Y+jl49YZtD4JnKI+8/iuvfvBz0yReWywa/rdzp6aI7N4NKYUydHWFMWM0d87XVyMj+vZt0Ny5On0nrIgiOWRkaFzQsmVw4IA6aWJj9f4jNrbko7Kx0Xih7t1h9GiNIbO3149ryBBVhC0NU6kV7WwY/URkZzX37SQix2s9s+pdo27J18uXQ8+e6nbs0gVmPwMet8HHQCqwBUgAbIHa1O4tyIXYFeB/RfOsZpGXBil7C7d9kHYIMiIgM0oLFxu24NRG3XzJu6o+T8+nAOFsfg5bkqLYkRzN9pRYdqTG8fsFQ+lgm8/oPVsItjfo51BAP7ssLnCw4GoD2Djq+Z3bgbO/bi7tC7dAcA3SxzVxL1ryYftDELcGUg+Akx8Mek9b6eQkgoNP030e+flqMuzerb+cP/8MR4+qRWcY0KaNFmQMDdXHo0dbff5cc+XkSQ1W2bkTDh3Sj8jGRnPzTp8u6atblPLo66sxRYGB+nPSs6cGzgYHN79galOpNVPqpNRyctTn8OSTcPfd+k2MiFAnO0A24AT8B3gBmAjcBowDqlu7N/wT2PwPGBMGbS6u+Rzrm8xoDaNP+Avi/4LU/VqI2CMUvHrpX7dg3Vw7qiVlFFoOP3WEzMiK53QJgqtPnPOyeQV5zNs+j50xO9kZu5N9cft4+7KXuafHFbyz9QPSM+Po6+bOBU72+FtSMbKj4WyUKldLjipX5wBw61Q4t05ascStC7h3UcuvKrLOaAK4V1/w6Aq/DYazJ6DNCN38xoJnE5dNslhg40Ytz3bggP5KbtyofjNQqy4wUEvtDx+u5TratWvaOZsQF6dK7+hR/Yh27tQ+eImJWm2vaE3Pzk6VmqOjZg75+amFN3q0Hte+PXTt2rgFbkylVv4gw/AA7gYGAf0Lh3cAK0VkQf1N77zzqKDUZs6cydy5c89/cEGB3i37+Giu2hNPwIkTFe/gLUAY8D/gO6Bf4fNsdO3tXDf8ljyI+b1JLLWZM2cy943XVXmd+knnkbpPlZXvxeA7FFoPBc+e1auwf3whbLkbCjJLxmxdYPB86HRrjeaWW5BLgaUAZ3tnXv3zVZYfW86u2F2kZKdwa+9b+fLaL9l2ehv74/ZxgVcgoc6OOGafVmWUEVG4heuamhSoS9O9a+HWTTeP7uDRjZmPPFX2+5AdB/Eb4Mw6dVu2Gwd9/wsnvoazx8F3uDZLre96lbXh2DFVdGFhsG+f/gIePKhJXba2mizeuTNMmgRXXKG/jOew6qr9v2HlNJYccnNV8Z06pQEsR47o4zNnVMFlZenjIuztNTVh3Dh1gcbFqcXXo4d2XAoNrb/KfaZSK32AYYwGHkWV2FagaKHFC1Vy/YAZInKiiuODC4/fDnQWkUercc3+gI+IrCo3Xj/91KZPV8vt88/PvV8mEAmEotbbJ8CNwM1AH6oXPtMYJG4j8+ACXOKXQU4c+F0G7SboD7h7l9or2OMLYfeTkHkSXDpoIeMaKrSqEBGi0qLIysuie+vufL77c14Me5FjScewMWzo364/m+/aTHpuOmGRYfRu05sO7u0wMk9C+lHd0o4UPj4MZ08CQoFTALZePcAjRDfPUPDooW5Vwyhx+0V8ppZ14hbAAh0mw7AvtZxXQQ44+9XL+6wzOTkacfnHH5rUFR6u43Fx+j4cHLTMW9euGpQyebIqPltbMz+rkOYkh4wM2LED9uzR+5WEBP349u5VKzA7Ww15UIUWEKCRna6u6u7099dG8RdfrFGeHTtWL7DFVGpFO6tC8zpfAIhhGI8AiytTbIZhbAemi8gOwzDGAI+KyGVVnKc/MAeYU16hFb5ePwWNu3WDxx6rWPPnXCQCPwBfA2uBscBvaFSlHY2v4PIyIPIbOPYhJO8Ev3EQdCO0nwQONchMbWaczT3L/vj9RKdFc03oNWw/vZ2xX44lKSsJD0cPerXpxWeTPqNrq65sjd5KsHcwrVxaQX5WoaI7VGo7qHUnC7LUuvPsoQrOs9Tm0BqSd0BeOviPg6MfwNZ71eXZutC67XpP46cQnI+0NPjuOy3ZsWePLgjl5Gisu52dbm3b6q3/gAG6bteli5oHJs2azEx1KhVZfl9/rR9vfLwGszg4aBGcnBzdv+jeplUrrdvt6qrHdeqkP3WhofD445ewfr2p1GoaKFJh30IltlhEvEuNCWqxRZTbtz/wBzCg/Gul9qmg1ObPn8/dd99d3bekYdjt2+sdb3Atq9zHoBbchWj1kg8ErjXgWmAw0JC+8uwEOPymtrOxc4Mu06HzP5j/5fKayaEFISKcTj/Nvrh97I3by13978LD0YPWr7QmOTsZPzc/evr25P+G/B8x62IYf+N4PBw98HLyArGo2zL1oCq51AO6pR3QwBk790IF17NE6dm5qWsyYSNkHINRK9QVunEqtBqiW+shar02t4CgxET49Vf45RcS16+nVWam/gLm56sLs8iN2bGjRjtcd50u+LSgSik1pca/ES0AEa32tn27WnxFuXpt2miE5/bt6u4ssvrgEsA6lVqNbjerq9DOsW9/YFu5sQi0SuP8cuOLgf9WpdCqotq9khYtgpAQ/cTbty8JEKkN7Qo3gFsFIufAnzfA3M76jjejrktb6i8HLjsO9r8Mx+apS3HwPAi8rtiCsOaeUYZhEOARQIBHAOO6jCsej38knvDkcPbH7Wd//H68nLzwDPHkwV8f5OfDP+Pv7k9P356M6zyOWcNmkdrqIvIt+WrZiWgaQ+oBDaBJ3Q9R30Pq86rs7D1UwXn11JsIZ3/wHaEWYOQ3euyEneDdFw6/ret7PoPAqXUTSgq9XZ8yBaZMYX/p6vQpKVqEcdEiXa8LD4etW+Gjj/SXz95eb/HbtVNX5pgxutjTqVOLt+6s8X/DMPS+5Hx1I/LzNZLz9tvV7WmN1DZQ5FIRWV2L4+aha2M3lBrbDqwqvbZWaNGtRBWdD6oa5ojI/HLnq5370WIBd3eNeszM1K2+8nfyMzWnq/VQ8LoVjqLW2ofAI6ib8krgcqA2OcIF2XD4Ldj3Hw2G6P1s800ZaCbkFeRxLOkY++P3czD+ID7OPtw3+D7e2/Ie9/96P21c2xDaOpTQ1qG8NeEt7GzsiE6Lpr1He/UiZ50uUXSp+yGl8G9+Oth7qUXnGgQ+A9XC2/8ipOxRZegaBP1ehw7X6ZqfYyvdmiu5uargPvtMKw1HRJTUvjx7Vr9ndnYa0RAQAH36wK236q9pUJBGQJg0e6x5Ta22CwOXATVWajWgPxAhIjOg2BW53TCMVeez3KrVK8kw9HbFxgauvFIDReoLOxcY9G7J88GFf6ehXQJ+AZ5HQ2Vi0Xy4Q4X7nS+XJeon2DFTI/4GfwhBN5WE3JfD7BmlFMkh1DeUUN+yVTxmDJzB2M5jOZhwkAPxBziRcgIHWwcikiPo/HZnXO1dCWkdQvfW3XnsosfoHTKWEyknaOPaBhc7Z005KK3sIr9RN2b+WVV23gO0vU7Sdv27998aeekaBN79IfAa6DRV8+oM2wa/ManWd8LBQRdd5syp+FpSkrZlWrdOPRwnT2qu508/qa8LSkL42rWDm25Sl6atrUYz1KTqcANi/m9YNzVa7TEMo59hGNcB/Q3DuLamtSCBcCp2N/NCoyjLU1y+QkR2FD4fU36ngwcPEhISwsCBAwkJCeGRRx4BNMJp5syZxftNnVpSo3Dmww8T7+QEbdpQsG8fRWnFYWFhzJ8///zHz5xJfGEO0fz58wkLCzv/8XdNhfHAOzBz0kwS/0gEG1j+7HIsIyzgC/Gj4ll32zrILnd8dhybXu8If94EwXcye/1E4l0vA8Omyutv3bq1fuffQo8/dOhQlcfb2dix5vs1eJ3x4rHhj3GLxy3Mnz+fTl6d2HP7HsYnj2da32m0cm7Fk48/CcDYL8bi+pIrgW90YOwPdzHt228Jix9MVOjzLDJm8WHyKzDxOKk93+fnPS7g2gFiV5G1YoIqNDt34hJTyUs+BFE/8+vHDxK1bAr84EfS94PZ/dk4OPFNg8ivSBa1lr+PD9x8MzOdnYn/4QeIjGT+f/5D2JIlEBHB4VmzODBkCISGUpCcTORbb2lAyuWXI97exRbeoaAgzj72GDzzDOtvuYXtCxZAfn6jfX+ef/75FvP9re/j58+fT9u2bdm2bRuULJpYFTUNFOmEKqHHgZcKj6/2OluhxbVYRDqXGqsQKFJFQEk4Gin5XamxKt2PloICIr7/HqfWrXH08cG5VSuc27TBtrR7ZO9edZ+kpak7sqlIB9YAvwN/opVMslAp99kATneAfxsY8knTJwr/zTmbe5ajSUc5nHCYw4mH6dO2D1eHXM2s32fxxqY3cLR1pLNPZ4YEDOGTSZ+QnJXMrthddPHuTICdBZu0g4VBKgfUjZl2EPJSwcZBK53Y2Onjfq+CAPteAJ++4Nlby3/5XqTegJbEqVOaC7ptm0YxuLhoI7WNGzVopYiizqGururq7NZN/z8HDiyx+EzqBWt2P9Z2Te1lEXmsVhfUNbQbRCSiUHnNKL3GVmq/8ML9dhiG4QUcBzqJSEqpfarMU8tNS+OPO+8kOzGR7MREpKCAC196ieBJk9j8zDOkhofjlJmJ04EDtHr5ZTpfcw2ZsbGkR0Xh5OODU6tWOHh4YFQ3zT/zNMT8CkG31E+/tIhsmLEHNneCjNbQF/jagO5od4HzVBZvTrk4TUljyUFEiDsbV6zwcgpyuHfQvYRFhjFh4QQy8zJxsnOis3dnlty8hGDvYL7c8yV+rm3p7OJBoKRhl364VOrBQa29iaFBKthAQQb0fkETxPf/RwOEvHppAIt3n8L9ml4WNSI/X0txbN6sced2dppsvn27JnEVleWwt9eArpQUjdYMCNCglXHjoH9/TdiqZrn9ZimHRsaalVpt19QW1eGaNwCPFiq3AUDxgpZhGNejQSMp6LrdHMMwVqLW4ejSCq0qXnrpJebOnYuDhwcTvlOjTiwWclJTsSu00joYBqmdO5O9axfZrVqRk5gIwJktW9jy739TkJ2t87Gz44aNGzHs7Fh33304tWqFk48Pjt7eBIwahVeXLmRERYFh4JTwNXYHHoW2o7SUU11IOwqHrocHs2DYYjjtqyuYAWglkzZAV2AkcDEwipLmp+Xk8HenseRgGAZt3drS1q0twzsMLx4fETSCjMcziMmI4WjiUY4mHaWNaxssYuHNTW9yJPEI6bnp2NvYM3fcXO4b/C6L9i3ilPMpgt3bEmwPwUYG7lkn1cKL+EwT4CmAMw5g2GnwUMCVEHw7xK3XZHHvPlr2zLOHljtrRFnUCDs7bbo6aFDlr+fmapJWTo6WEPvuO7X89u2Dv/6Cr74qm6Dl5KQWX2gojB+va4R2dmrx9e0LHh7NUw4m9Uataz8ahtEXraeRiJbH2l3nyVTiYjzP/rWLfvTz0wCRqChdwH7uueKXRIT8zExykpLISkyk9QUXUJCdzaH//Y/s5GRyEhPJTkoidNo0/C++mNXTpxP7118A2Do6EHjZWIbNmcOZrVuJ+PHHYiXo6ONDxyuuwMbenrPR0Th6e2Pn4oJRPjggermunfmPhyELKt59W4C9aKmuMGA98DYwGZgLuADDgB6cP/DEpMkREeIz4wlPCqedezs6enXk9b9e58dDPxKRHEFMRgzDOwxn/bT1rI9cz3tb36OTZxCdnN3oZA8jXR1wOHtMk8ozjhVad2jpM0sBuAZC9//TZPKUPRqg4tVLI2fdu1YZaNRiEFHrbc0ajdY8ckQTtooykPft01y9ImxsVMG1bav//+3aQYcOmog+cqQqQ29vq48mtmZLrbbux0fQSh9FlpMnGnL/RD3OrTrzqJ1SKwrj79VLW4Jcc02t51BkBeYkJZGdlIStoyOt+/QhYc8ejv/8MznJyWQnJZGTlMT4777DkpfH4sEaEmnj4ICTjw/9Z8+mw7hxHJ77TzL2/Ixj8KU4drsKj44daTtkCPmZmeRnZ+Pg6YlN+XUFQRWdLTAbWA7sB9yBJ9Eoy0i0OHMTtRkzqT2ZeZmkZKfg7+7Prthd/G/X/ziecpwTKSc4nnKc6IejsbOxo9s73QjyCqKjRwBBTm5M9u9OH7ss4uN34p4bg1P6IV27A4rjwzr/Q/PtTi9Tq85ngCo8n0EarWktWCxadXjXLm2w1qaNRj//8otGdJ49W2LtgSo0W1td+/PwUEU3erS+JqI9aHr10vJjjVmFuB4xlVrpAzRYZA5a6iq1cMwLzSl7SUTO0aOkfqlTP7UzZ9Riq0slkVogIuSmpqqiS04mJykJ7+7dcEv6kCNffExCzqVk57iTk5yMV7duDH3pJY4vWcLGxx8Hw8DBwwNHb2/GffUV9u7ubHnuORw8PXH08sLR2xvfAQPw8AjitWv+zf3PPIjDSA9s7rXVT6cDmjowGrgHVYjWfUNq1T3ERATDMMjJz+GXo79wPPk4kamRnEg5wQODH+Cyzpcx+vPRrD6+mraubbEk5fHAiMk8HTKSo9HrOZB4iA75cQRmH6eVnC00TgytkendT8ut2TgWrt311vqhrQeV1MtsoVT5ncjI0HZAK1eqq/PkSa045OCg+Xf795d0TigiMFCjQmNj1cIrKsh46aXaewY0f8/fv1kpQFOpFe1sGHcBVFWJ3zCMfwEpjVWpv061H1euhGuv1SisunzZLAVQl07PlgJtTxO9FEYu0ei2chTk5pKdkKCKMCWFnJQUgsaPRywWtr/8sirH5GRyUlLoOX06Ha+4grAHHuDU6tVgGDh6euLXeygXjXyNhBV7OHZ6EQ5jvHA86YXj714E9b4c+4GupLY7hv1lHjj6emFr9vCyCpKzkolMjSQyJZKTqSdp49qGG3vdyMI9C3lk5SPEZKi70tXeleQZG8hJPcQD698g0M4gMD+GQElloF0GrW0sgI3m2GGBnARt9OrSQa27HrPBoZUmnDv7tXy35rmIi1OlFx6u63fHjqnVFxenrtCMDK0unJysHRWKsLVVt+eAAbpWmJamz/391QU6frxWgPHy0uMbEFOpFe1sGBY016yqAisD0AjFRlnNqZNSe+01+PFHDTWuC39N0eTZ4d/UA0g7yAAAIABJREFU/FhLAWy+U9vCjF6ti/r1RN7Zs+SUUoK2jo60HTyYpAMHCP/uO3WZxiaTczqF0T0/wX6vO9/EXwCGfh/sDGf695pNlysncyDyE5IS9uPo7YmDpycenTrRaeJEspOTST9+HAcvLxw9PXHw8MCmhZdQ+ruRk59DdHo0MekxXNThIpKyknjyjyeJSosiKi2KU2mn+GTix0wKGsqEb67meMpJ2jvY0d4ml9HOwlTXbKIy0zhTIATYGbSxFWwNQ+tlOraC4Gnq1swIB7fOGqnp2r567Y5aOkUFGQ8cUPdnZGE/QldXLcG/d68qwOxsjfIs/1tsb68WYr9+Wqrs1Ckd8/PTSNAePVRBenioMqzBzbk1K7XaRD+mAMnneK1JOW+vpB9/1P4Ou3drk6K64tlTK3zUlDIKbY22RKlHZj+lfcTcAgPLjPv06IHPM89UeszkrG3kpqWSE5lC7qcpuEa1h2fBLT6AnNuSyMlNIXXpMfLcMuiUP5GEzF1sePUhLEVh18DE33/HrX17Vk6Zgo2joyo7T086jB2L39ChxO/aRXZ8PA6FStDRxweXNm3q9b2XxuwhVkJlsnC0cyTYO5hgb3XB+zj78MGVH5TZRwrdjc+MeYOjSUeJTosmKi2K9Da9YNC9/LDpTWb+/jCCYGvY0N7JleMDhpCaHsmT69+inZGFP1n428EgJ2hlC+LaGaPtSMhJgoKz2ufPvZu6Pf0ubVD3ZqN9J6pbkLGInBx1d27Zor0do6IgJkbTF/Ly1DJMSFAlmJurx5RWhIahSs/ZWYNe3N01cMbHR9cR/fw0D7BLF11HtFJqaqldh9Zu/KiK1x9By1udszVNfVGrfmrXXad3TYYB//wn3HNPw0+0PGKBTXdCzG8wem2DJFTXay5OOuCAFmN+Ek0O3w/EgMwUCl7MImdhCjl7U/Ea1AUj1I5jBxaTm5NKbmoquWlptL/0UgIuuYRdc+dyYtkyclNTyc/KwjskhAnff0/spk38NXs2Dh4exQpv0NNP4+rvz4FPPsHG1hYHDw/sPTzw6tIF96Ag8jIywDAqjyJtCDm0cBpSFvmWfGIzYolOiyYhM4Erul3BmYwzzF41m5j0GGLSo4lOi+arEfcx3s2Bi9bO52RWKn42Fvxs8rjSxcIMTwv7c+Bwvh1+Th74STp+Tm64OPmAU1sIulX/V7JidJ3Pvau2EKqhArSa74TFossnhw9rlOfJk6oEk5K0WHtUFKxerUFxWVmqGO3sICdHa/SDVVpqtQ0U+RC4W0QiC8c6AvM4R3PQhqBW7kcR/dDbtdMadkOHNtj8qmTX4xD+EYxZX+8WWqOSjPaPawN8gfaWOwycAEJQxbcPeAfNq+tSuHUH7HWtsCArCwdPT7KTk0ncvZvctLTirdstt+Do5cWGhx8mKy6uZPzWW+k5fTpbn3+eo4sWYdjZ4eDhgVe3boz++GNSIyLY+/77OLi76+bhQadJk3D29SVu+3Zs7O1xcHfHvvA1c/2w8dkRs4PIlEhiMmKISY8h1DeUW0KvYf6m13l+09ucyUwkXyw42diQ2bcbsZnx3BCVQVsjnza2BbS1hVvdoauDwT4bf+y9etCGTLwkF8PFH1zaa0RnwBVaqcXWUTcTVWrDh7Nu2zZTqRUfZBh3o4qt9MGPishr9TWxas6jdv3Udu/WRMz09AZfkK3A0Q+1KPGlf4DvsAa7TJP2jMoB4oH2aE7dm8AR4BhaxPlk4WvjAX+gM9AJuAgt+lxNclNTyUpMLFZ2AAEjRpARFcXRRYvITUvj8K5dBLRuzaBnn8UjKIhlV11F+okTSGFjqdBp0+j3r3+xf/58ji9ZoorO3R1Xf38GP/ccWQkJRPzwA/ZFStDdndYXXICjlxfZiYnYOjqqpdiMItuqoiX1EbOIheSsZBIyE+jeujvJWcl8tuszzpw9Q1x6NGdST/Bsz8sY7Ghh8Jr5bE3RgBc7YLqXHe+3gZ/S81mcAb62urW2Nbjb25GMfBui24yitVd3vDOPYuvUGlwCSwpNe/YAW+u+0THX1MohIvMNw1iFBoeDVgE5Xn/Tqj3V6pW0e7fmmNRFoUX/Aq0GgVMN1oNOLYVtD8BF3zSoQoMm7hnliCotgN7Ax6VeS0dLfOWj355wYB3wGeranAZMRbvuBRVuFxaOp6BdDfwBe9RN6Vkxn8otMJB+//oXADnlKrJfuXSpJtifPUtuenqxleY/ciQufn7kpqeTm5ZWnA+Yl5HBmS1byE1PJy89nbyMDEa88w6OXl6svO020k+cAMPA3s2NrjfeSN+ZMzm+ZAmRv/2GvZsbDm5uOPr40Of++8k7e5ZTa9bg4OaGfeHmFhiIvasrYrE0uGJsSX3EbAwbWrm00l53gLezNzOHzqx03829nyU9N534s/HEnY3DzcEN2vbG+/ga2hxYRFzqCQ6knyQzN40ZgSM5dnIX/Tf+AvyCAfjYwpdtYbwrPJUAMQXQytaGVjZCPxc7xnq4ccamFQk+Q2nl4IpP3hn+n70zD4+qOv/452ZfyZCFbIQlYZU9AVFEQQluxR20SmmtC2itItaS4tL2pxWl7q22Bm3r2hbBXeuSoCyyCQmoQNgSlpCNLDPZt8mc3x9nMtlXZiaZm/N5nvPcyV3PfXPvfOec85739fKLBN9IKYahs8AvCtx8zs4TWmEXeh1RpD/Qa+/HBx+E48fhvV4O/dWXw/vhEHsrzPhb944x7oOvLoApT8C4+3t33YFCOrLb8jiyVRcD/BH4J3A7cu5wFFI4v0KK5PPIMGLNi4N7m2oaW4lWsfMJCWHw2LGc2bOH/J07bSIohOD81aupyM7mm2XLqK+ooL6igobaWua+8gpRF17IFzfeSFlWlk3sYubPZ8ry5eRs2cKpL76QLUV/fzwDAhj/y19iqa8nf/v2pvX+/viEheHh4+PYm9YBQggq6ysprCyksKqQ4qpipkVOI8LHwEs7nuZA4Y8UlR6nuOoMFwQG8fjQSJ7LzuQ3JzJt5wh0A2MslFvghjwpjIPd5HLxIA8m+fmwTURQ4z+SwaKawdQS6hdGoH+EFMKIRNkdaqmTf/tEgXtvoxb2HD231HQnap3mStq3TwrZli0yQkAHXoDdovQguPtBwIiu960zwhfT5YN8bnLvr9kDdJkzyoLs1sxGit1p4F5k6+8nQI611CFbfr+AnOtziC6PliIYiZx0sggospZwZGTRPphL3FBXh+bmhpuHB6XHjlFjNNoEzy88nPBzz6Vg1y5OffUV9ZWVNiG85NVXqS4s5PMbbrCtA7jg2WcZfvnlfLN0KSUHDuAREICnvz+Rs2Yx7cEHSXntNQadOoWHVQQ9AwIYc8stuHl4kLtli229h78/vqGheHYzQLCr0dt3o6q+ipLqEoqrijHVmJgzYg7llUX87bsXKKnMo9h0BGN1MStixjLb34Mb9u8mpSSXcrOcq3ZNgAcfRrvzVqmZPxQ3YHDDVv4dAe4arC4PxOA9iKCGUoLc3ZkeEEiMn4EzPrG4hcQzyFKJV0OlnBPoHSbnBIZMBw9/0LxkJJhuOM7oWdSc99PASRw6dKjjB/b772H1ajm5cUX7XRndprtzyoQFdvxCDlYnvHh21+wBndrBVXFDilA4ML3Z+kHIGJggR3mLkWHBgP2R+4lOiIY85LieB1LU3kNGVQHwRDq7HEGGG1sKhFnLEGAucsyvANn6C8IuItjcQSVo1CjaC0wVPnMm4TNntlnvGxbG9dY8Wpb6euorK3G3ttKmPvAA1YWFUiArK/G1Tpk4mZ3NZDc3agoLKT95EnNlJWNuuQVzdTW7fv976isrbcG8z/2//2PUwoVsXb6c/J078fDzw9Pfn7CEBGb+3/9RuG8fR955xyaCnv7+jPv5z/EMCODk55/bxho9/f3xj47GJzgYc00Nbu7ufT6Xsbfvhp+nH36efgwdNNS2LtA/lKSL/9Tu/u9dKJdmixlTjQmLsID/EGYbj/NU7m5MlQWYyk9gqsjBa+JlVJZns2v3BkqrKjFVaZSaq3l6aBA3e1fzix838UXpxwD4aPATf9gQCSmV8JQRgtxgkLU8EQqB7u4kVw/G33swgfXFBLprjPMLIMpnEKU+w2ioONHj+3cVziag8YPIsbR9zdaNRI6GPAlscLQnZK+6H/Pzpefj0aNyvoajOfAkZDwDV6RbozEo+gUCqEAKVQFwBrgWmdbnd8gWYaF1/Z+s2y4FUpDCFwxchRwv3Ar8y7qusdyKFMA0YDCyNRhEv/8ZaTGbMVdV4eblhYePD6WZmVIgKysxV1biFRRE9Jw5GDMyyProI8xVVXJbVRWz1qzBMzCQz666SgpqVRXmqiqmPfgg42+9le2rVnHi449x8/TEw8+PkEmTuDg5maIffuD755/Hw89PFl9fJv361/gNGcLhd95B0zQ8fH3x8PMjaPRogmJjqTpzBnNlpW29h69vn4ulIymtKaWkuoSy2jJKa0vx9fBlRvQMDubt5ePD71NeVUhZxSnKaoz8bfKleNeXcf6O9ygz11BeW0a5uZ6nhkZwT4gvPz1ZwrpnjXBSufS3PFDTvgJeEUK832zdNGRg40s1TZvWkwSivaxDz+epffcdzJol5204+iXI/xq+uQzmfCKj7jsR3czFOUvsaodSpMgVW0sAMv3PTuANoKRZ+RYpnAG09BFei0y29BvkfL8ga5kGPAgcRY4TBiGDUg8Czke2PAuQ44f+9Kql2BfPhBACYbHg5u5OdWEhNcXFNiFsjHJTkZ3NqS+/xFxdbRPCyffei29oKJvvuUceU12NuaqK0TffzDm33cbuxx/n6H+bovj4Dx3KNV9+ScnBg2z+9a+l2FnLjD/8AcOoUex95hnqq6qoF4LAkBBCp04lavZsjIcOUXbiBB4+PvIYf39CJk7EYjZTazLh4euLu49P22DiLkpRVRFXzr+S3dt361LUev27UQhxaTvr9iJ/z+JoQeuILnMlZWbKOGu9ETRhga03yOjm0Qs637fOCDt+Duf8zumCBv00d1YfYFc7NArQ6Fbrz7OW9jAjxbAxDk+0df2lSEeXUmtpdHw8BbxpXVcOlCGFLhw5LmhBCpo/8BRwD/B/wEbrugDkHMHHkVMo/o1NCL/64CsWv7tY3sN25NvvB/gCodZ7a7DWxU5jjJqmoVnFwDcsDN92RDUgJoZz7rij3ePnvPxyu+sTHnqIqQ88IDNYVFcjGmRUH/+oKKY//LBtfUN1Nd5WD1l3Hx9qS0tJ376dSWPH4hMiPSsLdu/m8Ntv01Bdjbm6GncfH27YupXykyf57Oqrbdd08/JizssvEzlrFlvvv5+K7GzcrUIYOXs242+9lfydOzn99dd4+Pjgbi2Njj2nN2607e/u7c2gkSPl1BCjDNDk4eODu7e3w71gQ/1C8fN0sezpPaC389RGIH+PLnX23LRW9eh59+MTT8jcS6mpPb9gVS5sugLOSYIRt3S+7/Yl0pnksp0DI86dwrEIIJcmoatEjvONAFKR8wHLretDgd8iuz4fta6rBKqAz6zHDbWer/H1fwQphPcBLyGFzhcYgxTAA8hpFT7Nyp+RAvooUrC9rWUWsADZEt1jXeeFFNAbrPXYbl3XWOKQopqLFFYv5FhnYz2cmFHCYrGAJscqq4uKaaiRLciGmhoGxcXhHRRE7ubNVBcWSuGsrWXQyJEMnTePvG3bOPW/z2moqcFcXY2lvp55//gHNcXFfLV4sW19Q00N5z35JCOuvJKNv/wlBd99Z7v+0HnzuOgvf+HUl1+y74UXbGLn7uPDnJdfxt3Hh50PP2xb5+HtzdDEREInTyb322+pys+XgurlhW9oKGHx8dSVlVGZkyPXe3tzxY03snXbNl221HorakE0jRa8C6wXQnxtTRyKs9LP9EjU6uth+XIZUy0mBpLPwgtRWDqPQn7qPdi+GC5PA8OE3l9HoXAkAjlRvgopIIFIj9IcoNpaPJA56AvAst6CudpMfVU95kozxT8rpnxIOaFPhOKe546oEYhaQe75uRy4/gAj3hvBuPfHodVpuNW5YfY085fkvxBwOoD777kfj3oP3Brc8Gjw4M+/+zPfTfuO1Q+tZkzmGFsVN567kUeXPsr1qdfzwLoHMLubMbuZMbubmbl6Jl61Xvzvqf9hdjPT4NaA2c3ME5c/wWcTPuOxTx4j4VQCDZpcnxadxkOXP8Ss47O4f9v9mDWz3KaZuWvBXZT6lvLqRzICYINbAw1aA++Pf5+NcRu56cebSMhLwKJZaNAayA3M5eWZLzOyZCSLf1yMRbPYyj+n/ZMi/yLu3HMnvmZfBAKLZmFv5F52Dt/JednnMfnMZCw0IDSocy8ldcz/CKswcPHx2ZjdNKp8/PA2V5MbuIdazwom5o0joM6LU0MiZJb14gOU+RYzuDKQwZUB5IWHYzQEMzL7OF41p/Gqd8O/1ptKf38yJk4ipLiI8QcO2Oz6pxMnyKiqUqLW4kBNi0WmpcxEPvbzsEbvF0J0kJvdvvQon1puLkyaBKGhcNttkJTkmEpVF8D/Jshux/EPOuYa3UDPecR6wkC2g9liprSmFFONidLaUpL+kMS9v7mXstoyymrLKK8tp6y2jIq6Csrryqmoq7CVyvpKKusqqaqvorJeLmvMNe1ex01zw9fDFx8PH3w8fPD28JZLd2+8PbzxdvfGy90LT3dP2+fG4unmiZcmlx6eHgRUBeBj9sHb4o2XxQt8oXZILYHGQAwFBjwaPPC0eOJh8aDwvEI8LZ5EbYnCw+yBu8UdN4sbZfFlVI+oJvybcPxO++HW4IabxY26yDqKri7i7Qfe5pGhj6A1aLhZ3NAsGrkrchGBgmEPD0Mza2gWDa1Bw3SVibJLygh9PZSAXQFoDRo0QN3QOnIfy8X3R18in4qU3cIW0CwaJ585Sd2wOmJvjcXd6I5m0cACRdcXUXBrAeGvhhP2fpgtwW99cD37/70f76PenLPsHDShyW0C9j+7n9IppUz75TT8jlu7DAXkXp7Lwd8eZPg7wxn96mjbeouHhU+/+BSfAh8uvfnSFuO5W1dtJnvmcS56+Hx+ue1utpt3KVHr8mSaNg+I7Sjgsb3pVffj0KHwwguwcKFjKrXlOqgtlpH3VXQBhR0wW8wUVxVTVFXUohRXF1NcVUxJTQkl1SUYq40Ya4wYq42YakxU1reMxB7gFcAg70EEegXKpXcggV6BtmWAVwABXgH4e/rLpZc//p7+Nld2X09f/D398fX0xdfD17b0cPPoMKC0on+i5ql1EyHERuSQdf+kpka22HqT6bqmEHy68Bw7/THkfg4/2a8ETdEpFmGhqKqI3PJcGcW+Io/8inzyK/IpqCygoKKAM5VnOFN5huLqYttxfp5+hPiGEOoXSohfCMG+wYT4hjBpyCQG+wwm2DcYg4+Bwb6DMfgYMPgYCPIOYpD3INzVM6kYAPRI1DRNuxNYJ4Qo62K/EUB8c3d/Z9FprqQTJ2SU/ri4np20zggfDoVpz8DYe9vfx1wFaffBhFUyLUYfo/KISfrCDkIICqsKOVV6ylayS7M5XX6a02Wy5JXnUW+RkSaCfYOJDIgkMjCScP9wYgbFMD1yOuEB4QzxH0KYXxhD/IcQ4hdyVl5r6pmQKDvomx6JmhDiVU3TXtE0bQ/wbmtxs4rZIsAohHjNbrXsAQ899FDHG7OyZMK8doLgdsmkP8KQOR1vP7AaNA/pGdkP6NQOAwhH2aGiroLMkkyyjFlkGuXyuOk4J0wnOGE6QY25BjfNjajAKGIGxRATFEPMoBjOH3o+0YHRRA+KJiowisiASLw9nJMSRT0TEmUHfdPj7kchxF3WZKEnNE0TSNf+YGTMhHRkCpqv7VvN7tPh5NInnpCxH3vaSgOZiHDCqo63lx2BjKfhog/BvX8ElFUTryVnY4f6hnoyjZkcLjrM4eLDHC46zNGSoxwtOUp+RT4AUYFRtszRM6Nn8tMJP2WEYQTDDcOJDozG073/TOdQz4RE2UHfdClqmqY92HoumjWz9XtW1/7pSGHLEkKUOqaa3afDnFFbt8LJkzBlin0vKATsuUdOxo66wr7nPgtcKXeWI+mOHeoa6jhSfIQDZw6w/8x+DhYd5GDhQY6VHMNsMRMREMGYkDGMDRnLVWOuYnTIaEYFjyJucBy+nr5OupOzRz0TEmUHfdOdlpqmadrU9uaeWUWsXzmGdJgz6osv4Oqre9dS64ycT6BwGyw4ZN/zniWulDvLkbS2Q3FVMXvz97Ivfx/fF3zPDwU/kFGYQb2lnmFBw5gQNoEJYRNYMHoB48PGMy50HAYfQx/V3r6oZ0Ki7KBvutv9GAvsA9A0bTeQ3FdjZl3RafTtrCy49tqenTD7AwiObz8YscUM36+CcSvAf1jPzutgdBehvxcUVxVTHVXNE1ueYE/eHtJy08guy8bf05/J4ZOZGjGVu6ffzeTwyUwcMpFB3oP6usoORT0TEmUHfdMdUYtFRg9p5Hh/FTToJFeSEFLUeuLOb66EbTfD6Lsg4YW224+/CdX5MH5l7yvsIHSZT60T6hvq+b7ge7Znb2dXzi52nd5FpjETf3d/zo05l4TIBG6acBPTIqYxKnjUgHRvH2jPREcoO+ib7ojadKC5S18W2EJlLQUy+8J1vyM6zJWUny8j8/ek+9HDHxYclF6NrTFXww+/h4mPyMR8/Qxd5lNrRlltGduzt7P15Fa+zf6W3Tm7qWuoY3L4ZM4beh6PXvQoM4fOZNN7m7jrF3d1fcIBgN6fie6i7KBvuowoomnaUSHE6GZ/2xxHNE0zIMOpruwLj8duRxR57z34xz9kEOPqarBHComDa+Do32HBYZmWXeFQymrL2HpyK5tObOKbE9+wN38v/p7+zIqZxYXDLuSCYRcwI2oG/l76zNasUNiTgR5RpLVH4zJN0zKBjUIIk6ZpqT0RNGvMyCRkl2acEKLLiV2apqUB84QQpq72bTdn1OnTkJ4OI0faR9BqS2Tyz+kv9VtBc/V8avUN9ew4vYPUrFRSs1L5Luc7ArwCmDNiDosnLWbtVWuZHD4ZD7fOH2FXt4M9UbaQKDvom+4k7slq9Xcc8B5gtDqNTNM0zeYnb52A3RnrkY4ma4EUTdNSOttZ07SlQHw36gnI/FltWL4c7rrLfp6PGc9Ix5Gu0s/0Ie3aoZ9zqvQUr+x5hevWXUfIn0O49K1L2Z69navHXs3OO3ZSvLKYj376ESvOX0F8ZHyXggauaQdHoWwhUXbQN93pfpwGiEaXfk3TbhBCvKdpWiKwEEhEOpMYkV2RI4UQ53ZwrkRkmprBzdYJZIuttXg2dm/eCCQDg1u31HoU0HjJEjAY4K9/7XpfkBFCPINgzD0t19cZ4cPhcN4/YZiDgiIPECzCws7TO/n0yKd8euRTfjzzI2NCxnB53OVcPupy5oyYo+tkhgpFXzGgux9bZ7C2TrxGCJGKFDE0TRuJTD+zCEjo5HTxyLSBzclCCuPadvZfJYRI0jTtLJKfNV4lq2eR+c9sBe+wtqJ2+CXwi4aY68+6SgORWnMtqVmpfHjoQz458gkl1SXMGTGH26fdzk/G/IRRwX0fN1OhULgudskbLoQ4LoRYK4SYj2xZdUQcMrF9c0zW9S2wturW9bQuS5YsaX9DZmbPuh8v/ly2xppTXwGHX4BzVnWeJLQf0KEd+oAacw0fHfqIJR8sYcgzQ7j5vZspryvnhctfoPC3haQsSWH5ecsdImj9yQ59jbKFRNlB3/Q0Sv/1XbnvN7bkurNvF8zvjhNJa9okhGxokBOuCwp6nnKm9ZjNsWTwHAQjbu5ptZxOXyfGNFvMbMzayH/2/4cPDn2Am+bGNWOv4Z3r3yExNhEfD+fEyOxrO/QnlC0kyg76pqfNjfmapl3SnQLc1M7xmcjAx80xALubr9A0bSXwZHcqlJGRwbhx45g+fTrjxo3jZz/7GSA9nFasWAEVFXDkiNzZKmorVqygsLAQkHHgtmzZAshJmWvXrm15vJXbfnGLdBA5J4kVv1nZ4+Ob/zrszfVd4fjNmzfz0EsPsfzz5UQ+E8lVb19FvaWet697myv2X8Hr177OgjELWPXbVf2y/up4dbzujhdAKfz26t/CZki9M5VHAh8hb3seQCR6RAjR7YIcD+tu2d3O8fHIydrN1wlktuzm69KQjieNRViXK1vtt2nOnDmiOffff79ow4cfChER0XZ9e1gs7a8/8jch3o8UwlzdvfP0Me3awUHkleeJP3/7ZzH+pfHC7f/cxOVvXy7e+eEdUVFb4bQ6dIQz7dDfUbaQ6MIO9UKIHCHEHiHEJ0KIV4UQjwkh7hZCXCeEOE8IMUII4SOavjF9hRAjhRDnCzEnZI4ANokefP+7SulpPrXpvZdPEEKka5pm0jQtVgiRZR032yBaeT4KIVo4m1g9JEeKbsxTazdX0unTEBPTvUoefhGOvwGJW8AzUK6zNEDGszDuN/0mtUxXODpnVIOlgc+Pfc6r6a/y2ZHPGBs6ltun3c7iyYuJCIhw6LV7gsqd1YSyhaRf28EMnAFyrSWvnc951n0s1mPCkG2uCOtyDDCn1boIIADQrMfMBTY7+mb6hh7nU+uIjiL5t8MiIMk6oToBuLPZORYCqd0Rr45od1Jlbi5ERXXvBH7RYJjcJGgAeZ9DTT7E3dHbajkdR00uzS3P5bX013gt/TWMNUZunngz22/fzoyoGWia1vUJnIyaZNuEsoWkT+xg7QYkp1nJbWeZjxQrDSlW0UAUUpjigQXWz5HW9eFA/0nZ1y/oqaPIg9aPWaKtE8h8TdNWWbd1mFHT2ipb1sHmNchoIxtaHdPtb8t2cyXl5UFkN7uPhy2SpTmH/wIjb+2XMR47wp45o4QQfHvqW17a/RLvZ7zPxCETefjCh7ll0i0Eegd2fYI+ROXOakLZQmJ3O1iAQuB0s5LT6nMOUGndPwgpVo1lAnApUqQaixKrXtPTltoo5HgsUdIRAAAgAElEQVTZXk3T9gApWB0/hBB3W1ta83pbGSHEWYf8aJMr6ZVXZC61u+/u3QlLD0J+KiT85Wyr5lTskTOqrqGO/+7/L8/teI6DhQdZNGERW27dwnlDz+uXrbL2ULmzmlC2kPTIDgIoArLbKaetyxygHtm6CgdiaBKsS4GhtBQxFZ7UofRU1BKEEI0hz6drmvZbpOPHawBCiA2apvXYDd+etIm+bTRCWVn3ux9bc+QliLwUglzrC+FsopAbq438fc/feem7lzBbzPxqxq/44mdf9Kuxsu6iorE3oWwhaWGHSqQwnWpVGtedBmpoKViNJR4pWDHWZRSqddUP6Kmo9fsUwG1yJa1aBc8913X3oxBQkQkBcdDYCqkzQdYbMPtdx1XYQfQmZ9TpstM8v+N5ktOSiQmK4bGLH2PxpMX4evo6qJaOR+XOamLA2aKxlXWyWTkFRWlFhFaFyr+LrfsakOI0zFoSrctGAYsGvJxbfUXv6KmodafPaXDXuziONrmS6uqgqKjrlprpB/h8Ksz6D4z4qVyX9S/wjYSoKxxXYQfRk5xRWcYsntz6JG98/wbTo6bzzvXvcNXYq3Dr51FTuoPKndWE7mwhkF6AJ1qVk82WVcjZuFFIkRoO2QHZhN4SCsNpEjF9Jz0fUHQZ0LjFzpr2FPBdF7vFCmu+NUfTrYDGp07B8OEySWh4eMf71RTCqXchZiH4hks3/k/HwJj7YNxyu9e9P3C0+ChPbH2Ct394m4tHXswjFz7CRcMvcpnxMsUAwAgcb1VONFtWA+7I7r+RwAikWA23fh5h3aa6BVswoAMat8IAhHSxj53yu/SONrmScnNlDrWu3Hh9WgUvLtgI1XkQe6tD6uloOssZdcJ0gsc2P8ab37/J/Lj5bP3lVs6POd/JNXQOKndWE/3SFnXIFlVWq3LcuixF9g9FI0VrJDADOTFohPXvaHr0TdYv7aCwGz3tXwq2zl3vsNC16DmUFrmSSkpg6VIYPBjcenirmf+Urv0u5MbfnPZyRuWV5/Grz37FmL+OIbssm29v+5bPF3+uW0EDlTurOX1mi1IgHZlJ8SnkzNRLkKLki5wsfBPwGrL1FQcsRYYzP4xsjWUDW4A3gD8CtyInEA+nxz/N1TOhb3rU/djf6LL7MTsb5swBD4+m+I/dobYEPoiES1JgiOuPQZTVlvH0tqd5budzTAmfwup5q5k7Ym5fV0uhFwRQAhwFjjUrmdZlEbK1NRQpWI0lttky2Om1HtCo7kdXJSYGbr4ZDhzofL/8r8E7BAZbE3ifeAf8hkHYhY6vowMxW8wk70nmj5v/SIhvCO9c/w7XjL1GjZkpekejcDWWY80+m5DfJiORQjUK+GmzzyMA14gwp3BxdCdqS5YsaZlaojshstLuA98ouOQr+XfWPyHul02u/S7IJcsuIX9yPkVVRfzp4j9xe/zteLROpTMAaPM8DGC6ZYtqpFgdaacUIZ0yRgCjreW8Zp+H4RIOGeqZ0De6+5Zr87Dm5cEFF3R+0CUpUGeUn0v2Svf+OZ84poIO5mjxUZZ/sZxtMdu4f8z9PHThQwT5uOa4oD1QX15N2GwhkFEwDgOHrMvGcsq6fShyrGsMsNC6HI1sibmAcHWGeib0je5ErQ3daan5RsoCspUWcRn4DXV83exIZV0lq7eu5pkdz3D5qMvJuCeD2ME9TIqq0Be1yFZXBlK8GsthoAIZtX2stVwA3EaTeAX0QX0VCjvg+rNrW9E8sR6PPSYdRLobzLihRo6nxd3mmMo5iE8Of8I5fzuHdw++ywc3fcBHP/2Ivz72176uVr+gxfOgVyqQEVnfBFYB1yLFyR+YCNwPbIKt+7fCL4EPkOGfyqzHvQP8HumBOA3dC9qAeCYGMLprqbXIlVRbK0t34z6e/gg0N4i+yjGVszOny05z3+f38b+j/+PhCx9m5QUr8fbwBvp5zignois7VAAHgQPWctBaTiJ/nsYB5wDjgeuty3GANZHCuMJxMp3JAEdXz4SiDboTtRaTKpcuhdWrOxa1sqMyIejoX4FfFJz8Dwy7Cdy9nVPZXmIRFl7Z8wpJqUnMjJ7Jj3f/yOiQ0S32UZNLJS5ph2pkN+H+ZuUAUrzckd2DE4DpwM+tn0fTpXehS9rCAQwkO1jq66kxGqkpLm5RKrKz+7pqDkN3otYiV1JenpyjFhra/s7GdDj4lEz+WWeC3M/hklTnVbYXHC0+yh2f3MGPBT/y8pUvs2TyknZd9FXuLEm/tkMDMmrGj8APSPH6ETkOJpAtr4nIaPBLkOI1Bujlb65+bQsn4up2sJjN1BqNVBcVUdNYiovl38XFtr9rioupNTXlW/YaNAif0FB8QkJoqKvrwztwLLoTtRa5knJzISKi42giw2+CqJ+AZwBkvQ7eYRDWhadkH2ERFl7c+SIPff0QV4y6goP3HOw0FYzKnSXpN3YoQQpX87If2SqLBCYhBWyB9fN4wM++Veg3tuhj+qMdhBCYq6qoLiykurCQmqKipqVVuKoLC6VYlZTIrCKAV1AQPiEh+IaG2gTLMGZMi799QkLwHjwYd6+mNANBc+fC6dN9dLeORXei1iIKeW5u104intZR8ZP/lSLXDyPTnzCd4NYPb2X/mf28ce0bLDpnUZcTqHUVjf0scLodLMhIGvuA75stTyNDQk0ApgA/AyYjhayDjgR7o54JiTPtIISgvqzMJlZVZ85QU1hIVWEhNdZ11YWFVBcV0VBdDYC7tzc+YWH4hobaxCksPl6KV1hYC7FqLlQKie5EzZYz6tgxeOopGDmy64NqimR268mPO76CPUAIwev7Xmf5F8uZM2IO+3+1v9uJOgdc7qwOcKgdapGtrb1I8dqLFLBKZJDdqUgB+7l1OQo5JtZHqGdCYi871FdWSkEqKKDKuqw+c6ZJqAoLqT5zhobaWgA8AwLwHTJEClVYGH6RkYRMnizFKyxMCllYGJ4BASrqz1mgO1Gz5YyqrweLpfN0M41kvwf+wyF4uuMr2E2M1UaWfrqUz49+zguXv8Dt027v0YOuu9xZvcRudqhAClc6UrzSkZ6HFqSH4TSkx+FjSAFzUuurJ6hnQtKVHYTFQk1xMVVWkepoWV9RAYC7ry9+Q4bYBMsmVmFh+IWH42sVKw8/O/cnK9pF3wGNL7sMZs+GRx9tuy3tAfAaDJMehdSLIfR8mNo/ondvPbmVxe8vJjwgnH9f/+82no0KB9MoYHuANGs5hIykMRFIQDpvTEOOf6nvKpfBYjZTU1REVUEBVfn5shQUNP1dUEB1YSHCbAZNwyckBL/wcClOQ4Y0iVR4uBSy8HCXbFmpgMYuRItcSXl5Hbvz1xSAMENVLpzZDAkvOq+SHdBgaeCJrU/w+JbHeeC8B3j8ksfxcu9dn7nKGSXp0g41NAnYbusyAylgU5AC9hukiE0AXHgIQ+/PhLBYqCkpoSovj6r8fCobRatZqS4sRDQ0oLm720TKLyICv/BwQiZNwj8yskmwwsJw83TxmGADEN2J2urVq3n++eflH52FyLrgHbk89CIMGgeGSc6pYAecqTzDz97/GXvz9/LZLZ9xadylZ3W+FnYYwLSwQwOyxfVds/KDdcdJyOST9yOFbCIuLWDt4erPhLm6msq8PKry8qjMzbV9rsrPl58LCrDU1aG5uckxq4gI/CMi8IuIIHTKFCleERH8+e9/56mXXsLNvQ8HOBUOQ7/dj7W14OMDe/fC1Kkdn+SrCyDyUpj0B4fVsyu+PfUtN224ibjBcfznhv8QPSi6z+qiK/KBXcBO63IPUI6cqHxuszIF6Zmo6DOEENSVllKZl0dlTo4UrWbCVZmbS61RBh33DAzEPzISv8hIuYyIsH32j4xULaxuoLofXZE77pDLzkJkVRdA0Q6Y8Xfn1KkVQgj++t1fefCrB3ng/Af40yV/GpDpYexCPdLzcDuwAylkJ5B52GcisyQnIVtjKiGl0xFCUGsyScFqJloVzT6bKysBpINFVBQBUVEMGj6cyPPPl6IVFYVfRARegYF9fDeK/ozuvkFtuZI0TZbW0UQaW6aaBrmfgv+wPul6rKqv4q5P7+KDQx/w34X/5frx19v1/LrPGVWMFK9tSCHbDdQh536dDzwOnAdL/riEt97WsR16gKOfifrKSipzcqg4fVqWnBwqG5c5OZirqkDT8AsPxz86Gv+oKILHjycmMRH/qChb68vRc690/24McPTb/fj++7B8ObSOcWb8HjZdAResg4xnwH8ETHeuk8ip0lNc+99rqaqv4oObPmB82HinXt/lEMhwUt9ayzakM8dgYFazMgMZmV7hECwNDVQXFFCRnd0kXI2fc3KoLSkBwCckBP+hQwmIjiZg6FD8G5fWlpaaMNz3qO5HV6QjJxHNHYbMlSGx8lNgzqdOrdaO7B1ct+46ZkTP4J3r32GQ9yCnXt8lsCAnNW8BtlpLHhALzAZWIPN/jUOHyZP6FnN1tU2syk+dahKt7Gwqc3KwmM24+/oSMHQogTEx+EdHEzp1KgFDh9oEzMNXDVAq+g7didqKFSukh1dHIbIME+GCf8s0M27eMORCp9Xtze/fZOknS1k+czmr563G3c1x3lc2O7gCZqRb/WZr2QqUIrsSLwJeQIpZNzMINcel7OBgGm1RX1FBeXY2FadOUW4tjZ+rz5wBZGsrICaGgGHDCJ0yhRELFkjhionBJyTE5eZlNUc9E/rG6aKmaVoscsg+DYgTQiR1sF8ikIz8fb5BCLGoO+e35UrqbI4aSFGL/gm4Od5LSgjBo988ytPbn2btgrX8YuovHH7Nfp0zqgEpYt9Yy1agCulKfxGwFClihrO/VL+2gwOpr6xsEq2TJyk/eZL5ubm8f9FF1BQXy7GtiAgChw0jICaGqDlzCIyJkUIWE4Onv377cQfqMzFQ6IuW2nrgTiFEuqZpiZqmpQgh5jffQdM0A7AI+TUXC2zUNC1ZCLGsq5PbJpdedhkYOvhWtDRAzqcw4+WzupHuUGuu5baPb+OLY1+QuiSVC4c7p2XYrybZCmRIqa+tZRMy63ICcDHwa6SIOcCprV/Zwc401NVRcfo05SdOUH7yJGXWZfnJk7YWl19EBIHDhxM4fDgjr7iCwGHDbELm7t2/8wY6Cj0/Ewoni5q19RUrhEgHEEKkapqWomlarBAiq9muiUCSEMIEpGua9iQy2XyX2HIl/fSnbTfWl4G7HxTthHoTRF521vfUGSXVJVy37jpOl51m+23bGRs61qHXa06f54w6DaRay0bknLHJwDzgNmSLLMjx1ehzO5wlQghqioooO3GCsuPHKTt+nPITJyg7cYLKnBxEQwM+ISE24YqaPZvAxYsJHDGCgJgYPHyaMoeuXbuWpZdc0od30z9w9WdC0TnObqnFI6fANicLKWJrG1cIITa02sdk3a9LOs2V9MMf4MQ7MPLnEH4JeDrOSSO7NJvL3r6MIJ8gdt6+kzB/5/46dHrOqApkCywF+AoZuWME8j/7ArJFNsS5VYL+mTurPRrq6qjIzrYJV1lWllyeOEF9eTnu3t4EDh/OoJEjGTx+PMOvvFL+PWIEXoO69xy7ii0cjbKDvnG2qMUhBao5Juv6zpiPHF/rkk6jkEf/REbjP/p3GHd/d07XKzIKM7j07UuZEj6Fdxe9i5+n8yPeOjwau0CGmPoC+BLpau+HbIktR/7HuvqvOoH+FpW+vrLSJlqlWVlSvLKyKM/ORpjN+IaFMWjkSAaNHMmIBQtsn/0iItA6SnbbTfqbLfoKZQd90++9H62OJSVCiNTu7N9prqSIRDkvLX0FRC2wXyWbsSN7Bwv+s4CrxlzFq1e9iqd734TrcUjurFJkS+x/SDHLR84Nuxz4EzLkVD97ovoqh1hdeTmlmZmUZWZS2qxU5eWhubnhP3QoQXFxDBo5kqEXX8wg62dHRstQ+dQkyg76xtmzfDJp69NmQMaD6IikzhxEMjIyGDduHNOnT2fcuHH89re/BWRE8hUrVtj2W7JkifyQ9yX51cEUVsmxhrVr17JlyxZAPuxr167t/HikS3BhYWGb45/78Dnm/msut0+7nT/P+jMrH1zZo+PP9vrNj9+9e/dZHV9YWMiK+1fIbsSnISM8Q+YIuxv27NhD2e/L4AysvX0tW+ZtgVmwZbv96m+v4w8dOuTY6//1r6S8/jrHNmzg43vv5c0rruCDSy5hw3nn8eXPfsahN9+kMi+PLceOMe03v+GK999n98UXc/6bbzLnpZfYHRjI6ZAQQidPZufevQ61X6MtnGn//nj8Y4895tL1P5vj165dS3h4OHv27AFoZ86T6+PUiCKapsUD64UQcc3WCaRrf5sxM03TlgKp7W2zbu88n1p7bL4aAkZBwnM9rX6nfHL4ExatX8Qf5vyBVReusuu5nUo90sX+Y+BT5M+QeGABcCUwnT7N3txXNNTWUpaVhenYMUxHjlB67Bimo0dly8vDg0HDhxM0apQscXEExcUROHy4Cqyr6JeoiCJ2wurGb2r0drR6Q27oQNAWAnsat1m7IWO76obsMGdUyV7wi4GCb2D0PXa5n0bW7V/Hkg+W8Oylz3LvzHvteu7e0qPcWWXA58BHyK7FOqSDx++QQtaLSc/9hZ7mEBMWC5U5ORiPHJHidfQopqNHKT95EmGxEDB0KIYxYxg8fjwjrroKw5gxBA4b5hKhn/SeT627KDvom74YAVkEJGmaloacqXRn4warkKUi2wPrretsBwohugxj0G7OKGGBrxMh9DyZGHSI/frT3/z+TW7/+HaSFyRz27Tb7Hbes6XL3FkFSBH7AOlybwCuBt5COnvoJJtzZ3aoKy/HdOQIpsOHMR05gvHIEUqPHMFcXY1PSAiGMWMIGj2ayAsvxDB6NEGxsXj4ua5hXD2fmr1QdtA3/SqgsaZpmcgxtNYu/R3t373uR0sDFHwNJ/4D1TlwyZdnX1ngjX1vcMcnd/D6Na+zePJiu5zToZwG3gPeR3YxjgSus5bz0G23oq31deiQLFYRq8zJwc3Tk6BRo2Tra+xYDGPHYhg9Gp+QkL6utkLhMFT3o5NoPtZmV9zcIXI+7PsdjLCP+Ly+73Xu/ORO3rj2DW6ZdItdzukQTgEbrGUHMB5YCPwFORnadUP4tUtDXR2lmZkYMzJsImY6fJj6igp8QkIYPG4chrFjGX755RjGjWPQiBG4efSr10ChUJwFunubO8yVVHMGjOlw/ptnfY3GwMT9VtBy4a1r3mKJ5xIpZJOQnb6vAef0bdXsSX1lJabDhynJyJAilpFB6bFjWBoa5CTlsWP5Ni+PZc8+y+CxY/Ed4OMoKo+YRNlB3+hO1Dp8WPNSwDcags7uW33d/nXc/vHtvH7N6/1L0IzIrsV/A5tgydglMrDYP5CtMxenrrwc48GDlGRkUHLwIMaMDMqOH8fNw0N2HY4bR9zChQSfcw6G0aNtY18X9HG9+xPqi1yi7KBvdCdqbTBXwemPZVT+yEtlxute8vHhj1nywRKSFyT3jzG0GuAz4G3rMgr4KfA8Lt21WF9RQcnBg5QcOEDxgQOUHDhAxalTuPv4MHjcOAaPH8/4X/6S4HPOYVBsrEt4HioUCuegO1FrkyupJB223wyeBjj3lV6f96vMr7hx/Y08d9lzfevlKIDtwBvAu8jp8zcho9/Pwjad3lVyRpmrqjAeOkTx/v1SxPbvp/zECZuABU+YwMRlywieMIFBI0f2ePzLVezgDJQtJMoO+qZfeT/2lPa8H9vMQbHUw6n3pLDdUATePfdq25G9g3lvzuMPc/5A0ux20785npNIIXsT6fxxFbAEOY+snYZKf5yLYzGbKT16lOIff6R4/36Kf/yR0mPH0NzdMYwdS8iECQRPnEjIxIkMio21iwNHf7RDX6FsIVF2UN6PLkWbh9XNE6pzIXh6rwTtwJkD/OTfP+Hec+91vqDVIOeR/RM5lywBWIHsYuziVvr6pRVCUJWXR9EPP1BsLSUZGTTU1hIUG0vIpEmMvukmgidOxDBmjMO6EPvaDv0JZQuJsoO+0Z2otZsr6cwmCJ/b43OdMJ3g0rcv5frx1/NU4lN2qV+3+BHpqfgWcu7YEuA5pBdjN3F2zqj6ykpK9u+n6IcfKPr+e4p/+IGa4mJ8hwwhZPJkoufOZfJ99xE8YYJTsyqr3FlNKFtIlB30je5ErU2uJEsDnNkCo7pMmt2CwspCLn3rUs6NPpdXFrzSIrKJQ6hGjpG9AuyiKdnONbTbvdgVjswZJYSg/ORJivbto+j77ynat4/SY8dw8/IieMIEQidPZuTVVxM6eTJ+EREOq0d3ULmzmlC2kCg76BvdiVqLlBLGH2RS0PoyCJvd7XNU11dz9X+vJiIggv/c8B883BxopiPA34HXAW/gdqRb/sizO609U2uYq6sp3r+fon37KNy7l+Lvv6fWZCIgJobQqVMZdeONhE6ZgmH06H4XwFelGGlC2UKi7KBvdCdqLXIl5X0JGU+DYQp4BXXr+AZLA4vfX4ypxsS227bh4+Fj/0o2ICPgv4yMdDkXmff7WsBOmnA2OaOqzpyhaO9eCtPTKdy7F+Phw7i5uxM8cSJhU6cyauFCQqdMcYlQUip3VhPKFhJlB32jO1E7dOhQ0wM7/kHITwVD9wajhBA88OUDbM/ezo7bdxDsG2zfyhmRTh8vAUXArcALOCTKRws7dIIQgrKsLArT0jizdy9Fe/dSkZ2NT0gIYdOmMfzKK5n+yCMMHjfOJeeDddcOAwFlC4myg77RnUt/C4QF3guVobGiu850/eLOF3no64fYfOtmpkdNt19FjwIvAv9CTpC+Fylog+x3ie5iMZsxZmRwJi2NwrQ0CtPTqTWZGBQbS9i0aYTFxxMWH09ATIzjxxEVCkWfoFz6XYgWc1BMP0CdqVvjaZ8f/ZwHUx7kvRvfs4+gCeBb4Flkws2LgXXIeWVOyDfeaIeGujqKf/yRM3v2cGbPHor27qWhro7B48czJCGBkddeS9i0afgE27lV2k9Qc5KaULaQKDvoGyd8vTqX1atXN/1RsAkGTwMvQ6fH7D+zn5s23MTqS1Zz9dirz64CDcjULrOAS5CtsXTkPLMFONzi5poaCnbt4vXbbiP11ltZP3MmX99xB/nbtxMyaRIXvvgiC3fs4PJ164hfuZKYefN0K2jQ6nkY4ChbSJQd9I1+ux+z3oCDayDqCoh/tsNznKk8w8zXZnLxiIv5x9X/6H2XWx0yBuNTQD6wDFgODO3d6bpLQ20tRfv2UbB7N2d276bo++/R3N0JnTKFIdOnM2TGDEInT8bd29uxFVEoFC6D6n50Rc5shvIjMKTjSdN1DXXc8O4NxAyK6f1ctCrkROmngVpkxI+7kZmkHUBDXR0l+/eTv2sXBbt2SRHTNEKnTiXi/POZfN99hEya5JJOHQqFQnG26K77ccmSJfLD2OUgGmDIhR3ue/8X93Oq9BTv3fgeXu49FIEK4BnkfLJngCTgBLAKuwqasFgoOXiQjH/9i2+WLeO9WbPYeNttFOzcyZAZM7jk1VdZuHMn8/75TybedRdDEhJw9/JqssMAR9mhCWULibKDvtFv9+Phv0DW63BFervHvpb+Gvd9fh/bbtvGtMhp3b9oJdIl/xkgAHgY+Dm9ivrRHkIIKrKzyd+5k/wdOyjYtYv68nKCJ0wgfOZMwmfOJGzaNDx8fe1zQYVCMeBQ3Y+uyJktMGROu5t2nt7JPf+7h39d86/uC1o1MvLHU0gxW4OMyWiHydK1JpNNxPJ37KAyJ4dBsbFEnHceMx9/nPAZM/Aa1Af+/wqFQuFi6K77ccWKFfLD+W/BxEfabM+vyOf6dddz77n3di9zdT0yHuMo5ETpJ4DDwG30WtAa6uoo2L2b7198kS9uvJH3Zs8mbfVqGmpqmHT33Vy7cSMLPvmE6Q8/TMy8eb0SNJsdBjjKDk0oW0iUHfSN7rofO5uDYraYmf/WfABSlqR0HtPRgpxX9ihQDjwCLEXGZ+wF5SdPkrdtG3nbtlHw3XdYzGaGTJ9O5AUXEHH++RjGjLHrZGc1F0ei7NCEsoVE2UF1P7oUnT2sv//m9xwuOkz6svTOBW0j8FsgE1iJdM0P6Fk9zFVV5O/aRd6335K3bRsV2dkEjRpF5AUXMOaWWwhLSMDDxwFxJa0M9Je2EWWHJpQtJMoO+kZ33Y9r165td/0nhz/h6e1Ps27hOiICOkiHsh+4wlouQoraw3RL0IQQlGZlkfH663x9xx1smDWLHatWUVNczIQ77+TajRv5yUcfEb9yJZEXXOBQQYOO7TDQUHZoQtlCouygb3TXUmsvV9Jx43F+/uHPeXLek1w4vB0X/0Lg98CrwPVABhDX9bUao3fkbtlC7tatVObkMHjcOKIuuoiJd99N6JQpuHn0jYlVziiJskMTyhYSZQd9o7sxtdbUN9Qz+1+ziQiI4MObPmw5blUH/BV4DBgLPA9c0Pk1K/PyyN2yhZzNmynYtQvN3Z3IWbOIuugiImfPxm/IkLO+L4VCoXAkakzNhWidK+mRrx8hrzyPzxd/3lLQvgLuA8qQ884W025nrLBYKP7xR3I2bSJn82ZMhw8zaORIoi66iPG/+AWh06b1y+gdKmeURNmhCWULibKDvtGdqDXPlfTlsS95budzfPOLb5pyo50E7gc+Ax5AjpkFtjyHuaqKvB07yPnmG3K3bKG2tJQhCQnEXnMN0XPnEjh8uPNuqJeonFESZYcmlC0kyg76Rrfdj3nleUx5ZQr3zbyPRy56RHY1Po/sapyN7HYc07R/dWEhOZs2cfqbb8jfsQMPHx+iLrqI6LlziZw9G6/AwDbXUCgUCldEdT/aEU3TYpGREtOAOCFE0tns15rGOSgrvlzBxCETWTV7lcxrtgwwAa8DCwENyo4f5/TGjWR//TXFP/yAf3Q0Qy++mPG33krYtGm4edohXEgfoebiSJQdmlC2kCg76Ju+cOlPAZKFEFHxDAgAABftSURBVGuBFE3TUs5yvxY05kp6/rLn+fe8f+P+K3eYC8wHkSEoHr+ffS++wKdXXcWnCxZw6quviLrwQq58/32u/uILEn73O8LPPdelBQ1UzqhGlB2aULaQKDvoG6d2P2qalgisF0IMbrZOIFtiWb3Yr2Pvxw+BX4EltIGilXvJzk4hOzWV6sJChiQkMDQxkaEXX4x/VJQjblWhUCj6Lar70X7EA3tarcsCEoG1vdivQ86k7uHEuZ9yuvhr6p4tl7nGfv1roi++GG+Dg5KdKRQKhaJPcXb3YxxyZKs5JtpOde7ufm1ozJWUPTSV2pGlxK/6HTd8+y1z//Y3Yq+7bsAImsoZJVF2aELZQqLsoG9cPkxWRkYG48aNY/r06YwbN47G7tRht9/O+8CIK6/E09+/xYO8YsUKCgsLARkyZ8uWLYCcv9IYQqewsLBFNG9XO/65555z6frb6/i33nrLpetvz+MbbeGq9bfX8aGhoS5d/7M5fu3atYSHh7Nnzx6ASHSIs8fUVgLzhRDzm63LBJKEEBt6sV+XEUUUCoVC0RI9j6k5u6WWDsS2WhdrXd+b/dqgciVJlB0kyg5NKFtIlB30jVNFTQiRCrY5aI1ejunNPRp7sl97PPTQQ/autkui7CBRdmhC2UKi7KBv+iJM1nwgSdO0NCABmNe4QdO0hUCqEMLU2X6doSZVSpQdJMoOTShbSJQd9I3THUWEEFlCiGVCiLXWZXMvxzVIt/2u9usQlStJouwgUXZoQtlCouygb/pVQGMhRDeymHXOkSNH7FEVl0fZQaLs0ISyhUTZwYYuvR9d3qW/NcoTUqLsIFF2aELZQqLsYEOX4ZRcPUr/6aCgoOipU6fa1n333Xece+65fVir/oGyg0TZoQllC4myA+zbt4/S0tJ6IUT/SwZ5lri6qO0FwoBjzVZHAnl9U6N+hbKDRNmhCWULibIDjAIsQohhfV0Re+PSoqZQKBQKRXN0N6amUCgUioGLEjWFQqFQ6AZdiJqmabGapiVrmrZU07Q1fV0fZ6JpWqKmaZmapglN09a32jYg7aJpWpqmaYZmfw9IOwBomhZvjcjT+PeAsYX13tdomrZS07T1jRGKrNt0bQdN0xa2fg+s6zu8b93YRAjh8gXIBOKtnxOBlL6uk5Pu2wAkI+NixgNGZLbwAWsXYCkgAMMAt0M8Mnt8Yqv1A8YWgLHZ5xb3qnc7WL8bWrwH1vVpHd13Z9tcqfR5Bezwz0ts/vBa1wkgtq/r5oR7X9jq75VA2kC1i/VFbiFqA9QOjT9wYlutHzC2aP2l3ijyA8kO7fy46/C+9WQTPXQ/dpYlW9eIZml4rJiQ9w4D0y6rhBCtYyANRDusB54UbQOADxhbCBlWLx1Yb+2CW4UMwwcDyA6t6Oy+dWMTPYhar7Nk65D5yO5IGGB2sY4brWtn00C0QywQZx1HytQ0bal184CyBTIIeiyy1bpOWLN/MPDs0Ehn960bm/Sr2I+K3mMdBC9p9uIONOYLIZL6uhL9gHggSwixDKSzBJCmadpAfC6CgVSksK3XNC1BCNFlTkaFa6OHllomsv+8OQZgdx/UpS9JavwiszJg7GLNlP5kB5sHjB2aYfvFbf0SNyG7kQaaLVKQ78V8YAOw0bp+oNmhkc7uWzc20YOo9TpLtl6wdi+1dsEdSHa5CTiuaZpR0zSjdd1xq9gNJDtA+/dbYi0DxhbWnotg0ZSy6k7AYB1fGzB2aEVjq7U5jffd2TaXwuVFTZxFlmw9YE2suqfxfq1zTRIHkl2EEAlCiMGNxbp6pBDizwPJDmB7H0qs3Y6NBCOT7w4YW1jvydB8bhpgEkKYBoIdms1PC25c19hqb3XfG4TMXdnhNidX/azRy5har7JkuzrWB2+99bNtvRCi8Y8BaZd2GGh2mA+s0TQtBTnQP69Zi2Ug2aKze9WtHZp5ewIs0zTtyWb//0W0vO87mx3a2TaXQQU0VigUCoVucPnuR4VCoVAoGlGiplAoFArdoERNoVAoFLpBiZpCoVAodIMSNYVCoVDoBiVqCoVCodANStQUCoVCoRuUqCkUDkTTtNZRLRQKhQNRoqZQOAirmKUh4y4qFAonoERNoXAcScjYe0u72lGhUNgHJWoKhePIBN4VQvy5ryuiUAwUlKgpFI5jPtaA0wqFwjmogMYKhYPQNE00y5igUCicgGqpKRQOoDFHV6u8ZgqFwsEoUVMoHINy41co+gDV/ahQKBQK3aBaagqFQqHQDUrUFAqFQqEblKgpFAqFQjcoUVMoFAqFblCiplAoFArdoERNoVAoFLpBiZpCoVAodIMSNYVCoVDoBiVqCoVCodANStQUCoVCoRuUqCkUCoVCNyhRUygUCoVuUKKmUCgUCt2gRE2hUCgUukGJmkKhUCh0gxI1hUKhUOgGJWoKhUKh0A0eHW3QNO0FYKoT66JQKBQKRXfZJ4S4v/XKDkUNmBoUFDRn6lSlawqFQqHoP+zbt4/S0tJ2t3UmakydOpVNmzY5ok4KhUKhUPSKuXPnsnnz5na3qTE1hUKhUOgGJWoKhUKh0A1K1BQKhUKhG5SoKRQKhUI3KFFTKBQKhW4YEKJmMplIT0/HZDLZ7ZwbNmwgISGhzTmzsrJYtmwZa9euJSkpyS7bml9T0zRSU1Ptdh8dkZWVRXp6usPOr3f7DWTs/b6lpqYSFxeHpmksWrSoxTa9PC+OfN/S09NJSEjQtf1aIIRotwCb5syZI/RASkqKAITRaLTbOY1GY7vnjI2NFWlpabbrJiYmnvW25hgMBpGSkmK3+2gPo9EoEhMTxcqVKx16Db3ab6Bjz/fNaDSKpUuXiszMTJGWliYMBoNYunSpbbsenhdHvm9Go1GsWbPG9tlgMIjk5GTbdle135w5cwSwSbSnXe2tFDoTtbS0NBEbG2v387Z+cVNSUoTBYGizT2ZmZq+3tSY2NtYpX8qJiYkOv46e7TeQsef7tn79+hZ/r1mzRsTHxwsh9PW8OOp9a/3DYuHChTaburL9OhO1Tidft0dDAxQUnE3bsHeEh4O7e++OXbduHQsXLrRvhdohPT2d6dOnt1gXGxtLamoqJpOpV9uWLl3a4fXmz59PbGwsSUlJZGVlkZSUxLJly8jMzGTDhg0kJSURGxtLcnIyqampbNy4kfj4+G7dS2pqKikpKd28c/ugJ/vZiwZLAwWVzn/hwv3DcXfr3Qtnz/et9XkMBgOxsbGAvp4XR71vBoPB9tlkMhEcHGyzqZ7s15wei1pBAURH9/g6Z01ODkRFdX//1NRU28O/YcMGkpOTHVSzJjIzM1s8RCAfqszMTEwmU6+2dURqairLli2zPaCxsbGYTCYyMzNZs2YN8+fPZ/78+aSlpbF+/XqSkpJITk7ulh1SU1NJTEzEZDKRlJTEu+++i9Fo7K4Zeo1e7GdPCioLiH7O+S9czgM5RAV2/4Vz1vuWkpLCsmXLAP08L8543xpFA+R4WGxsrG7s15oei1p4uBQYZxMe3v19165di8lkIjExkfT0dLKyskhMTGyzn8lkYt68ee2eIzg42Oktle6yfv164uLiWLlyZYv1BoOBGTNmANh+STX+0omLi2P9+vXdOn9KSgrx8fGkpqaSnJxss2frB1nZz/GE+4eT84DzX7hw/+6/cM5637KysggODm733I5ED+/bwoULiY2NZdGiRSxbtsyp76az37cei5q7e89aTM4mKyuLNWvW2H417Nmzp8OXwGAwkJaWZrdrx8XFkZWV1WKdyWRixowZZGVl9Wpbe2RlZZGamtrmIbEXGzZsYOHChSxcuJDU1FTi4+PbvGCg7OcM3N3ce9RicjbOfN/WrFnT4pe7Xp4XZ71v8fHxJCcn2zwg9WK/1ujOpT85OblFP2zzf2JrTCYTCQkJ7Zb58+f3+Nrx8fFt/tlZWVnEx8f3elt7JCUlYTAYOnSlPRtMJhNZWVmsWrUKkL8iO/qSUvZTOOt9a891XA/Pi7Pft+nTp9u6ifVgv3Zpz3tEuLD3Y2Jios2Fdf369TavHHu68wvR5JLe2uMnNjbWti4lJcXmqXU225rT6CKbmZkpgBaeRbGxsTbPptYu88nJyS3O2dqrrPn69lx32/NsOhtc3X4KiTPet/Xr19vcx4UQNg88IVzneemr981oNLY41/r161vUxVXs15oB5dK/fv16ERsbK1auXCkyMzPbzMuwB41zPwCxZs2aFi9wZmamWLp0qUhOThZLly61y7ZGGuf/NG5PTEwUgFi/fr1t28KFC9utX2JiojAYDCItLc32ADWf79PIypUrWzz0BoPB9qVlL1zdfoomHP2+Nf5fWpdGXOF56cv3rXF6xdKlS231bo4r2K89OhM1TUgBa4OmaZvmzJkzR+VT0y9r167t1AVXoVDYD/W+2Q9rPrXNQoi5rbfpbkxN0T02bNigXjCFwkmo9815KFEboDhjMrpCoZCo9815KFFTKBQKhW5QoqZQKBQK3aBETaFQKBS6QYmaQqFQKHSDEjWFQqFQ6AYlagqFQqHQDUrUFAqFQqEblKg5GJPJ1NdVcGmU/RQKRU8YEKJmMplIT0+36xfkhg0bSEhIaPeccXFxaJqGpmktIpZnZWWxbNmydiOOd7at+TU1TSM1NdVu99ERWVlZpKenO+z8erffQMYR71sjrZ+Z3j4T/e15ceT7lpqaanunWmdQ0Iv9WtBeQEjhwgGN26MxeKY9I4e3jird/Frr168XRqOxzbbGCNyN+7UXnbu9bc1pjHrtSBoDiq5cudKh19Cr/QY6jnjfhJCR21uft7fPRH96Xhz5vhmNRrF06VKRmZkp0tLShMFgaBFY2VXtN6Ci9LdHY6Rqe9Pei7tw4UKxZs2aNtGlU1JShMFgaHN8YxqNjra1JjY21ilfyomJiQ6/jp7tN5BxxPtmNBrbiFpvn4n++Lw46n1rnfJmzZo1tpQurmy/zkSt592PDQ2Qm+v80tDQ69bounXrnBZ7zWQykZSUREJCAsuWLbOtT09Pt6UsbyQ2NpbU1NROt3XG/PnzWbZsmS2zbEJCgq07IC4ujrVr15KamsqiRYsYPHhwj7o3UlNTO0xW6Ej0Yj+70QDk9kHp/evmkPftySefbBMQuLfPRH98Xhz1vrX+PxgMBluSUD3ZrzkePT6ioACio3t1sbMiJweiup/WPjU11fbP27BhQ4s08P/f3h3rto00cQD/K26Cq9YKcC6uMvkCH2iotg4m+xQE8gZkexUFP8K6unb1BjJVXE8GsXtT8AtwuytSBNoyTW6/QiEjUZQiySQdreYHuIhWIeXRDoeUR8s2JUkCYHGbiTAMYds2oihCnudrt2hnjCHPcyilNo5tkqYpwjAsJ61lWVBKIc9zcM7heR48z0OWZYjjGKPRCEKIneJQJFhRYO7v7zGfz/cNxUFMiF+jPgN4hXTDvwB2T7dW8y1NU3z48GHt8UPnxK82X7rMtyRJypNFU+JXtX9Ru7hYFJiuXVzs/NTxeAylFFzXxWw2g5Sy9ixIKYWbm5vabfT7/fIAe4ggCKCUwmQyQRRFB2+nThzH5cF+GWMMg8EAAMozqeIW67ZtI47jnbafJAkcx0GaphBClPGsTmSKXwcusCgwr7HfHbWdb0mSgHO++wtqmCn5JqVEv9/v/BOYrvNt/6J2drbXFVPXpJTgnJdnDU9PTxvfRMYYsixr7bX4vl+eadi2DSnlyrhSCoPBAFLKjWN1isv3pg/2hel0Ct/34fs+0jSF4zhrCQZQ/Dpxhr2umLrWdr7d3d3h9va2duzQOfGrzZeu8o1zvnLlY0r8qoxr6RdClNW++He1jbWglMLV1VXtj+d5jbye4rU4jrM2EaSUcBxn61id0WgExtjGVtqXUEpBSlkeSJIk2XiQoviRtvNtMpng8vIS5+fnOD8/BwBcXl7i7u7u4DnxK82XrvKtrvXehPjVquse0Ufc/ei6ruaca60XnT/43pXTdHtx0ZK+3PFTdAYVoiha6eKzLKt8fpIkZRfSz8aWFS2yeZ5rACv7syyr7HaqtswLIVa2We2KWn68rnW3rrPpJY49fmShq3wroKal/5A5cUr5FsfxSh4t59mxxK/qpFr64zjWlmXpKIp0nueaMaaFEI3uYz6fa865BqA552stxr7vayHEWlt6nuc6CAIthNBBEKwk57axQvH9n2LcdV0NQMdxXI75vl/7+lzX1YwxnWVZOYGWv69SiKJoJQEZY+VBqynHHj/yQxf5tqxa1A6dE6eSb8XrrP68NEavnW/bilpPLwrYml6v93B9fX398PDw4qtB8msaj8drbdKEkHZQvjVnOBzi8fHxUWs9rI4Z9zc1spvpdEoJRkhHKN+6Q0XtRHX1ZXRCCOVbl6ioEUIIMQYVNUIIIcagokYIIcQYVNQIIYQYg4oaIYQQY1BRI4QQYgwqaoQQQoxBRY0QQk6IUuq1X0KrTqKoKaUwm80aezPTNIVt2+j1emsrkkspEYZh7arYh44VptMper3eT+8w2wQpZWt3ej6F+J2ypvMNWLx3V1dXa9s0Zb60mW8Aynyr5pwp8VtRtyCkPuIFjesUi2c2sXL4fD7XQRDoPM91lmWaMbayUGmxynax37oVuPcdW1aset2mYkHRKIpa2bbp8Tt1TeZbobqKe8GE+dJmvmm9+P3iONbz+dyY+J3UKv11sizTlmU1sq3qLSQ45+UtEopV5pfh+604Dh2rsiyrk4Oy67qt7OdU4nfKmsy3ZdWiZtJ8aSvftNba933NOV9b8f6Y47etqO1/5+v/vgFfP7/o6vAgby+AN2cH/dfJZNLY2mvV7TDGYFkWAGA2m5W3JS9YloU0TaGUOmhs2yKonufBsiyMRiNIKTEajRCGIfI8x3Q6xWg0gmVZEEIgTVN8/Phx4438qtI0/ent4Q9xKvFryn/fvuHrly+d7hMA3r57hzdnr59v25g0X9rKN2DxcXDxEWEQBOXdr02K37L9i9rXz8A/f+z9317s/b/Ab7vf1z5N0/JgOZ1OV25j3qQkSRCGIQAgz/O127AzxpDnOZRSB41tkqYpwjAsDx6WZUEphTzPwTmH53nwPA9ZliGOY4xGIwghdopDmqZwXbdMhvv7e8zn853isS8T49ekr1++4J8//+x0nwDw/tMn/Pb77zs/v6t8W2bKfGk734piOR6PEYYhbNtGFEXGxK9q/6L29mJRYLr29mLnp47HYyil4LouZrMZpJS1t0hXSuHm5qZ2G/1+/6dnTlJK9Pv9jbdfb0scx+XEXMYYw2AwAIDyTKo407FtG3Ec77T9JEngOA7SNIUQooxndSJT/Nr39t07vP/06VX2u6uu8u21mJJvQRBAKYXJZLL2u7Sp63zbv6i9OdvriqlrUkpwzsuzhqenp40HTcYYsiw7eF+c85UzCdu2IaVceY5SCoPBAFLKg8bqSCmRpmlrE3M6ncL3ffi+jzRN4TjOWoIBFL8uvDk72+uKqWtd5luVKfOlq3wDFh//FzlnSvyqjGvpF0KsfA4rhFhrGy8opXB1dVX743ne1v3UtbI6jrP2Zksp4TjOwWN1RqMRGGMbW2lfQikFKSVub28BLM4iNx2kKH6kq3yrY8J86SrflhW/pwnxq1XXPaKPuPvRdV3NOddaLzrt8L0rp8n24jiOVzqJio4grRfdPkUXUJIkZWffS8aWFS2yeZ5rACudRZZlld2F1RZoIcTKNqtdiMuP17Xu1nU2HcqE+JGFLvJN6x/vR3UeHst8ea18W84trbWOomgl944lflUn1dIfx7G2LEtHUaTzPNeMMS2EaGz7xXdwqj+FPM91EARaCKGDIFhJ7kPHqvsuxl3X1QB0HMflmO/7ej6fa865BqA55+VzGWM6y7JyAi1/P6wQRdFKAjLGyoNWE0yIH/mh7XzTWte+H4VjmC+vnW+MMe37vhZCrM3fY4hfnW1FracXBWxNr9d7uL6+vn54eHjpxSD5RY3H460tuISQ5lC+NWc4HOLx8fFRaz2sjhn3NzWym+l0SglGSEco37pDRe1EdfHlWELIAuVbd6ioEUIIMQYVNUIIIcagokYIIcQYVNQIIYQYY+syWc/PzxgOhx29FEIIIeTnnp+fN45t+57a3wD+19JrIoQQQl7iWWv9V/XBjUWNEEIIOTb0NzVCCCHGoKJGCCHEGFTUCCGEGIOKGiGEEGNQUSOEEGKM/wOotWDF/HGhdgAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "plt.plot(T,fids1[1000][1000],color='blue',label=r'$d=1000$ km, $h=1000$ km')\n",
    "plt.plot(T,fids1_norm[1000][1000],color='blue',linestyle='--')\n",
    "plt.plot(np.argmax(fids1[1000][1000]),np.max(fids1[1000][1000]),marker='o',color='blue')\n",
    "plt.plot(T,[1-(1-probs1[1000][1000])**t for t in T],color='blue',linestyle=':',linewidth=1.5)\n",
    "\n",
    "plt.plot(T,fids1[1500][1500],color='red',label=r'$d=1500$ km, $h=1500$ km')\n",
    "plt.plot(T,fids1_norm[1500][1500],color='red',linestyle='--')\n",
    "plt.plot(np.argmax(fids1[1500][1500]),np.max(fids1[1500][1500]),marker='o',color='red')\n",
    "plt.plot(T,[1-(1-probs1[1500][1500])**t for t in T],color='red',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "plt.plot(T,fids1[2000][2000],color='orange',label=r'$d=2000$ km, $h=2000$ km')\n",
    "plt.plot(T,fids1_norm[2000][2000],color='orange',linestyle='--')\n",
    "plt.plot(np.argmax(fids1[2000][2000]),np.max(fids1[2000][2000]),marker='o',color='orange')\n",
    "plt.plot(T,[1-(1-probs1[2000][2000])**t for t in T],color='orange',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "plt.plot(T,fids1[2000][3000],color='green',label=r'$d=2000$ km, $h=3000$ km')\n",
    "plt.plot(T,fids1_norm[2000][3000],color='green',linestyle='--')\n",
    "plt.plot(np.argmax(fids1[2000][3000]),np.max(fids1[2000][3000]),marker='o',color='green')\n",
    "\n",
    "\n",
    "plt.plot(T,fids1[4000][2000],color='magenta',label=r'$d=4000$ km, $h=2000$ km')\n",
    "plt.plot(T,fids1_norm[4000][2000],color='magenta',linestyle='--')\n",
    "plt.plot(np.argmax(fids1[4000][2000]),np.max(fids1[4000][2000]),marker='o',color='magenta')\n",
    "\n",
    "\n",
    "plt.plot(T,fids1[1000][5000],color='brown',label=r'$d=1000$ km, $h=5000$ km')\n",
    "plt.plot(T,fids1_norm[1000][5000],color='brown',linestyle='--')\n",
    "plt.plot(np.argmax(fids1[1000][5000]),np.max(fids1[1000][5000]),marker='o',color='brown')\n",
    "\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'$\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.xlim([-1,100])\n",
    "#plt.ylim([0.45,1])\n",
    "\n",
    "plt.legend(loc='center',ncol=2,bbox_to_anchor = (0.02,-0.66,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "#plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 416,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "\n",
    "\n",
    "\n",
    "plt.plot(T,fids60[1000][1000],color='blue',label=r'$d=1000$ km, $h=1000$ km')\n",
    "plt.plot(T,fids60_norm[1000][1000],color='blue',linestyle='--')\n",
    "plt.plot(np.argmax(fids60[1000][1000]),np.max(fids60[1000][1000]),marker='o',color='blue')\n",
    "\n",
    "\n",
    "plt.plot(T,fids60[1500][1500],color='red',label=r'$d=1500$ km, $h=1500$ km')\n",
    "plt.plot(T,fids60_norm[1500][1500],color='red',linestyle='--')\n",
    "plt.plot(np.argmax(fids60[1500][1500]),np.max(fids60[1500][1500]),marker='o',color='red')\n",
    "\n",
    "\n",
    "plt.plot(T,fids60[2000][2000],color='orange',label=r'$d=2000$ km, $h=2000$ km')\n",
    "plt.plot(T,fids60_norm[2000][2000],color='orange',linestyle='--')\n",
    "plt.plot(np.argmax(fids60[2000][2000]),np.max(fids60[2000][2000]),marker='o',color='orange')\n",
    "\n",
    "\n",
    "plt.plot(T,fids60[2000][3000],color='green',label=r'$d=2000$ km, $h=3000$ km')\n",
    "plt.plot(T,fids60_norm[2000][3000],color='green',linestyle='--')\n",
    "plt.plot(np.argmax(fids60[2000][3000]),np.max(fids60[2000][3000]),marker='o',color='green')\n",
    "\n",
    "\n",
    "plt.plot(T,fids60[4000][2000],color='magenta',label=r'$d=4000$ km, $h=2000$ km')\n",
    "plt.plot(T,fids60_norm[4000][2000],color='magenta',linestyle='--')\n",
    "plt.plot(np.argmax(fids60[4000][2000]),np.max(fids60[4000][2000]),marker='o',color='magenta')\n",
    "\n",
    "\n",
    "plt.plot(T,fids60[1000][5000],color='brown',label=r'$d=1000$ km, $h=5000$ km')\n",
    "plt.plot(T,fids60_norm[1000][5000],color='brown',linestyle='--')\n",
    "plt.plot(np.argmax(fids60[1000][5000]),np.max(fids60[1000][5000]),marker='o',color='brown')\n",
    "\n",
    "\n",
    "plt.xlabel(r'$t$',fontsize=14)\n",
    "plt.ylabel(r'$\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.xlim([-10,1000])\n",
    "#plt.ylim([0.45,1])\n",
    "\n",
    "plt.legend(loc='center',ncol=2,bbox_to_anchor = (0.02,-0.66,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "#plt.tight_layout()\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 446,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(1,2,figsize=(10,4))\n",
    "\n",
    "ax[0].plot(T,fids1[1000][1000],color='blue',label=r'$d=1000$ km, $h=1000$ km')\n",
    "ax[0].plot(T,fids1_norm[1000][1000],color='blue',linestyle='--')\n",
    "ax[0].plot(np.argmax(fids1[1000][1000]),np.max(fids1[1000][1000]),marker='o',color='blue')\n",
    "ax[0].plot(T,[1-(1-probs1[1000][1000])**t for t in T],color='blue',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[0].plot(T,fids1[1500][1500],color='red',label=r'$d=1500$ km, $h=1500$ km')\n",
    "ax[0].plot(T,fids1_norm[1500][1500],color='red',linestyle='--')\n",
    "ax[0].plot(np.argmax(fids1[1500][1500]),np.max(fids1[1500][1500]),marker='o',color='red')\n",
    "ax[0].plot(T,[1-(1-probs1[1500][1500])**t for t in T],color='red',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[0].plot(T,fids1[2000][2000],color='orange',label=r'$d=2000$ km, $h=2000$ km')\n",
    "ax[0].plot(T,fids1_norm[2000][2000],color='orange',linestyle='--')\n",
    "ax[0].plot(np.argmax(fids1[2000][2000]),np.max(fids1[2000][2000]),marker='o',color='orange')\n",
    "ax[0].plot(T,[1-(1-probs1[2000][2000])**t for t in T],color='orange',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[0].plot(T,fids1[2000][3000],color='green',label=r'$d=2000$ km, $h=3000$ km')\n",
    "ax[0].plot(T,fids1_norm[2000][3000],color='green',linestyle='--')\n",
    "ax[0].plot(np.argmax(fids1[2000][3000]),np.max(fids1[2000][3000]),marker='o',color='green')\n",
    "ax[0].plot(T,[1-(1-probs1[2000][3000])**t for t in T],color='green',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[0].plot(T,fids1[4000][2000],color='magenta',label=r'$d=4000$ km, $h=2000$ km')\n",
    "ax[0].plot(T,fids1_norm[4000][2000],color='magenta',linestyle='--')\n",
    "ax[0].plot(np.argmax(fids1[4000][2000]),np.max(fids1[4000][2000]),marker='o',color='magenta')\n",
    "ax[0].plot(T,[1-(1-probs1[4000][2000])**t for t in T],color='magenta',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[0].plot(T,fids1[1000][5000],color='brown',label=r'$d=1000$ km, $h=5000$ km')\n",
    "ax[0].plot(T,fids1_norm[1000][5000],color='brown',linestyle='--')\n",
    "ax[0].plot(np.argmax(fids1[1000][5000]),np.max(fids1[1000][5000]),marker='o',color='brown')\n",
    "ax[0].plot(T,[1-(1-probs1[1000][5000])**t for t in T],color='brown',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[0].set_xlabel(r'$t$',fontsize=16)\n",
    "#ax[0].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "ax[0].tick_params(axis='x',labelsize=16)\n",
    "ax[0].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "ax[0].set_xlim([-1,100])\n",
    "#plt.ylim([0.45,1])\n",
    "\n",
    "\n",
    "\n",
    "ax[1].plot(T,fids60[1000][1000],color='blue')#,label=r'$d=1000$ km, $h=1000$ km')\n",
    "ax[1].plot(T,fids60_norm[1000][1000],color='blue',linestyle='--')\n",
    "ax[1].plot(np.argmax(fids60[1000][1000]),np.max(fids60[1000][1000]),marker='o',color='blue')\n",
    "ax[1].plot(T,[1-(1-probs60[1000][1000])**t for t in T],color='blue',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[1].plot(T,fids60[1500][1500],color='red')#,label=r'$d=1500$ km, $h=1500$ km')\n",
    "ax[1].plot(T,fids60_norm[1500][1500],color='red',linestyle='--')\n",
    "ax[1].plot(np.argmax(fids60[1500][1500]),np.max(fids60[1500][1500]),marker='o',color='red')\n",
    "ax[1].plot(T,[1-(1-probs60[1500][1500])**t for t in T],color='red',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[1].plot(T,fids60[2000][2000],color='orange')#,label=r'$d=2000$ km, $h=2000$ km')\n",
    "ax[1].plot(T,fids60_norm[2000][2000],color='orange',linestyle='--')\n",
    "ax[1].plot(np.argmax(fids60[2000][2000]),np.max(fids60[2000][2000]),marker='o',color='orange')\n",
    "ax[1].plot(T,[1-(1-probs60[2000][2000])**t for t in T],color='orange',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[1].plot(T,fids60[2000][3000],color='green')#,label=r'$d=2000$ km, $h=3000$ km')\n",
    "ax[1].plot(T,fids60_norm[2000][3000],color='green',linestyle='--')\n",
    "ax[1].plot(np.argmax(fids60[2000][3000]),np.max(fids60[2000][3000]),marker='o',color='green')\n",
    "ax[1].plot(T,[1-(1-probs60[2000][3000])**t for t in T],color='green',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[1].plot(T,fids60[4000][2000],color='magenta')#,label=r'$d=4000$ km, $h=2000$ km')\n",
    "ax[1].plot(T,fids60_norm[4000][2000],color='magenta',linestyle='--')\n",
    "ax[1].plot(np.argmax(fids60[4000][2000]),np.max(fids60[4000][2000]),marker='o',color='magenta')\n",
    "ax[1].plot(T,[1-(1-probs60[4000][2000])**t for t in T],color='magenta',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[1].plot(T,fids60[1000][5000],color='brown')#,label=r'$d=1000$ km, $h=5000$ km')\n",
    "ax[1].plot(T,fids60_norm[1000][5000],color='brown',linestyle='--')\n",
    "ax[1].plot(np.argmax(fids60[1000][5000]),np.max(fids60[1000][5000]),marker='o',color='brown')\n",
    "ax[1].plot(T,[1-(1-probs60[1000][5000])**t for t in T],color='brown',linestyle=':',linewidth=1.5)\n",
    "\n",
    "\n",
    "ax[1].set_xlabel(r'$t$',fontsize=16)\n",
    "#ax[1].set_ylabel(r'$\\mathbb{E}[\\widetilde{F}(t;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "ax[1].tick_params(axis='x',labelsize=16)\n",
    "ax[1].tick_params(axis='y',labelsize=16)\n",
    "\n",
    "ax[1].set_xlim([-10,600])\n",
    "ax[1].set_ylim([0.4,1])\n",
    "\n",
    "\n",
    "fig.legend(loc='center',ncol=2,bbox_to_anchor = (0.01,-0.6,1,1),bbox_transform = plt.gcf().transFigure,fontsize=16)\n",
    "\n",
    "\n",
    "fig.tight_layout(pad=2)\n",
    "\n",
    "fig.savefig('fids_tstarInf.pdf',bbox_inches='tight')\n",
    "\n",
    "fig.show()\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "ename": "KeyboardInterrupt",
     "evalue": "",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m                         Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-8-d45d08e87fba>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mh_array2\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m100\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10000\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m600\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mfids_max\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlink_fidelities\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m5000\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0md\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mM\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1e5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0md\u001b[0m \u001b[0;32min\u001b[0m \u001b[0md_array2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mh\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mh_array2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-8-d45d08e87fba>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mh_array2\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m100\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10000\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m600\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mfids_max\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlink_fidelities\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m5000\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0md\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mM\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1e5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0md\u001b[0m \u001b[0;32min\u001b[0m \u001b[0md_array2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mh\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mh_array2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-8-d45d08e87fba>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m      2\u001b[0m \u001b[0mh_array2\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mlinspace\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m100\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m10000\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m600\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 4\u001b[0;31m \u001b[0mfids_max\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0mnp\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0marray\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0;34m[\u001b[0m\u001b[0mmax\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mlink_fidelities\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m5000\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0md\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mh\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0;36m1e-4\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mM\u001b[0m\u001b[0;34m=\u001b[0m\u001b[0;36m1e5\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0md\u001b[0m \u001b[0;32min\u001b[0m \u001b[0md_array2\u001b[0m\u001b[0;34m]\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mh\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mh_array2\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      5\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      6\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-5-9cde08dfe9ac>\u001b[0m in \u001b[0;36mlink_fidelities\u001b[0;34m(T, d, x, h, n1, n2, M, fs, normalized)\u001b[0m\n\u001b[1;32m     40\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbeta\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     41\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 42\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbeta\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     43\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     44\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m<ipython-input-5-9cde08dfe9ac>\u001b[0m in \u001b[0;36m<listcomp>\u001b[0;34m(.0)\u001b[0m\n\u001b[1;32m     40\u001b[0m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbeta\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     41\u001b[0m     \u001b[0;32melse\u001b[0m\u001b[0;34m:\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m---> 42\u001b[0;31m         \u001b[0;32mreturn\u001b[0m \u001b[0;34m[\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0malpha\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mbeta\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mp\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mz\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m/\u001b[0m\u001b[0;36m2\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m*\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m-\u001b[0m\u001b[0mw\u001b[0m\u001b[0;34m**\u001b[0m\u001b[0mt\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m)\u001b[0m \u001b[0;32mfor\u001b[0m \u001b[0mt\u001b[0m \u001b[0;32min\u001b[0m \u001b[0mrange\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m,\u001b[0m\u001b[0mT\u001b[0m\u001b[0;34m+\u001b[0m\u001b[0;36m1\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m]\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m     43\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m     44\u001b[0m \u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mKeyboardInterrupt\u001b[0m: "
     ]
    }
   ],
   "source": [
    "d_array2=np.linspace(100,6000,600)\n",
    "h_array2=np.linspace(100,10000,600)\n",
    "\n",
    "fids_max=np.array([[max(link_fidelities(5000,d,1,h,1e-4,1e-4,M=1e5)) for d in d_array2] for h in h_array2])\n",
    "\n",
    "\n",
    "fids_max[fids_max<=0.5]=None\n",
    "\n",
    "D,H=np.meshgrid(d_array2,h_array2)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/key_rates_sats_11Dec2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from qutipy import *\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import minimize_scalar,fminbound\n",
    "from opt_policy_1link_sats import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def key_rate_6state_asymptotic(Q):\n",
    "    \n",
    "    return max([0,1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2)])\n",
    "\n",
    "\n",
    "def key_rate_BB84_asymptotic(Q):\n",
    "    \n",
    "    return max([0,1-2*bin_entropy(Q)])\n",
    "\n",
    "\n",
    "def key_rate_DI_asymptotic(Q):\n",
    "    \n",
    "    S=2*np.sqrt(2)*(1-2*Q)\n",
    "    \n",
    "    return max([0,1-bin_entropy(Q)-bin_entropy((1/2)*(1+np.sqrt((S/2)**2-1)))])\n",
    "\n",
    "\n",
    "def key_rate_BB84_asymptotic_optimize(Q):\n",
    "    \n",
    "    I_XY=1-bin_entropy(Q)\n",
    "    \n",
    "    def objfunc(s):\n",
    "        \n",
    "        I_XE=entropy(np.matrix(np.diag([1-2*Q+s,Q-s,Q-s,s])))-bin_entropy(Q)\n",
    "\n",
    "        return I_XY-I_XE\n",
    "    \n",
    "    ### This optimization can be solved analytically,\n",
    "    ### and the optimal value of s is s_opt=Q^2.\n",
    "    \n",
    "    \n",
    "    opt=fminbound(objfunc,0,Q)\n",
    "    \n",
    "    return max([0,objfunc(opt)]),opt\n",
    "\n",
    "\n",
    "def extract_QBERs(rhoAB):\n",
    "    \n",
    "    P=su_generators(2)\n",
    "    \n",
    "    Sx=P[1]\n",
    "    Sy=P[2]\n",
    "    Sz=P[3]\n",
    "    \n",
    "    Qx=np.real((1/2)*(1-np.trace(tensor(Sx,Sx)*rhoAB)))\n",
    "    Qy=np.real((1/2)*(1+np.trace(tensor(Sy,Sy)*rhoAB)))\n",
    "    Qz=np.real((1/2)*(1-np.trace(tensor(Sz,Sz)*rhoAB)))\n",
    "    \n",
    "    return Qx,Qy,Qz\n",
    "    \n",
    "    \n",
    "def QBER_BB84(rhoAB):\n",
    "    \n",
    "    Qx,Qy,_=extract_QBERs(rhoAB)\n",
    "    \n",
    "    return (1/2)*(Qx+Qy)\n",
    "\n",
    "\n",
    "\n",
    "def QBER_6state(rhoAB):\n",
    "    \n",
    "    Qx,Qy,Qz=extract_QBERs(rhoAB)\n",
    "    \n",
    "    return (1/3)*(Qx+Qy+Qz)\n",
    "\n",
    "\n",
    "def key_rate_BB84_sats(n1,eta1,n2,eta2,fs=1):\n",
    "    \n",
    "    rhoAB=get_initial_states(n1,eta1,n2,eta2,fs=fs,normalized=True,embed=False)\n",
    "    \n",
    "    Q=QBER_BB84(rhoAB)\n",
    "    \n",
    "    return key_rate_BB84_asymptotic(Q)\n",
    "\n",
    "\n",
    "def key_rate_6state_sats(n1,eta1,n2,eta2,fs=1):\n",
    "    \n",
    "    rhoAB=get_initial_states(n1,eta1,n2,eta2,fs=fs,normalized=True,embed=False)\n",
    "    \n",
    "    Q=QBER_6state(rhoAB)\n",
    "    \n",
    "    return key_rate_6state_asymptotic(Q)\n",
    "\n",
    "\n",
    "def BB84_region(D,H,n,fs=1,M=1,alt=False):\n",
    "    \n",
    "    eta=np.array([[eta_Tot(link_distance(d*1e3,h*1e3),h*1e3) for d in D] for h in H])\n",
    "    \n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    A=X**2+Y**2\n",
    "    B=Z**2\n",
    "    C=2*X*Y\n",
    "    \n",
    "    alpha=(1/(A+C))*((1/2)*fs*A+(1/2)*((1-fs)/3)*(A+2*C))\n",
    "    beta=(1/(A+C))*((1/2)*fs*B-(1/2)*((1-fs)/3)*B)\n",
    "    \n",
    "    Q=(3/4)-(1/2)*beta-alpha\n",
    "    \n",
    "    if alt:\n",
    "        P=(X+Y)**2\n",
    "        K=M*P*(1-2*(-Q*np.log2(Q)-(1-Q)*np.log2(1-Q)))\n",
    "    else:\n",
    "        K=1-2*(-Q*np.log2(Q)-(1-Q)*np.log2(1-Q))\n",
    "    \n",
    "    K[K<=0]=None\n",
    "    \n",
    "    d,h=np.meshgrid(D,H)\n",
    "    \n",
    "    return d,h,K\n",
    "\n",
    "\n",
    "def six_state_region(D,H,n,fs=1,M=1,alt=False):\n",
    "    \n",
    "    eta=np.array([[eta_Tot(link_distance(d*1e3,h*1e3),h*1e3) for d in D] for h in H])\n",
    "    \n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    A=X**2+Y**2\n",
    "    B=Z**2\n",
    "    C=2*X*Y\n",
    "    \n",
    "    alpha=(1/(A+C))*((1/2)*fs*A+(1/2)*((1-fs)/3)*(A+2*C))\n",
    "    beta=(1/(A+C))*((1/2)*fs*B-(1/2)*((1-fs)/3)*B)\n",
    "    \n",
    "    Q=(2/3)*(1-(alpha+beta))\n",
    "    \n",
    "    if alt:\n",
    "        P=(X+Y)**2\n",
    "        K=M*P*(1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2))\n",
    "    else:\n",
    "        K=1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2)\n",
    "    \n",
    "    K[K<=0]=None\n",
    "    \n",
    "    d,h=np.meshgrid(D,H)\n",
    "    \n",
    "    return d,h,K\n",
    "\n",
    "\n",
    "def DI_region(D,H,n,fs=1,M=1,alt=False):\n",
    "    \n",
    "    eta=np.array([[eta_Tot(link_distance(d*1e3,h*1e3),h*1e3) for d in D] for h in H])\n",
    "    \n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    A=X**2+Y**2\n",
    "    B=Z**2\n",
    "    C=2*X*Y\n",
    "    \n",
    "    alpha=(1/(A+C))*((1/2)*fs*A+(1/2)*((1-fs)/3)*(A+2*C))\n",
    "    beta=(1/(A+C))*((1/2)*fs*B-(1/2)*((1-fs)/3)*B)\n",
    "    \n",
    "    Q=(2/3)*(1-(alpha+beta))\n",
    "    S=2*np.sqrt(2)*(1-2*Q)\n",
    "    \n",
    "    if alt:\n",
    "        P=(X+Y)**2\n",
    "        K=M*P*(1-(-Q*np.log2(Q)-(1-Q)*np.log2(1-Q))-(-((1/2)*(1+np.sqrt((S/2)**2-1)))*np.log2((1/2)*(1+np.sqrt((S/2)**2-1)))-(1-((1/2)*(1+np.sqrt((S/2)**2-1))))*np.log2(1-((1/2)*(1+np.sqrt((S/2)**2-1))))))\n",
    "    else:\n",
    "        K=1-(-Q*np.log2(Q)-(1-Q)*np.log2(1-Q))-(-((1/2)*(1+np.sqrt((S/2)**2-1)))*np.log2((1/2)*(1+np.sqrt((S/2)**2-1)))-(1-((1/2)*(1+np.sqrt((S/2)**2-1))))*np.log2(1-((1/2)*(1+np.sqrt((S/2)**2-1)))))\n",
    "    \n",
    "    K[K<=0]=None\n",
    "    \n",
    "    d,h=np.meshgrid(D,H)\n",
    "    \n",
    "    return d,h,K\n",
    "    \n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.0010672433996055108"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "key_rate_6state_asymptotic(0.126)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "Q_array=np.linspace(0,1,500)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-96e5eab6c1e7>:3: RuntimeWarning: divide by zero encountered in log2\n",
      "  return max([0,1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2)])\n",
      "<ipython-input-3-96e5eab6c1e7>:3: RuntimeWarning: invalid value encountered in double_scalars\n",
      "  return max([0,1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2)])\n",
      "<ipython-input-3-96e5eab6c1e7>:3: RuntimeWarning: invalid value encountered in log2\n",
      "  return max([0,1+(1-(3*Q/2))*np.log2(1-(3*Q/2))+(3*Q/2)*np.log2(Q/2)])\n"
     ]
    }
   ],
   "source": [
    "K_BB84=[key_rate_BB84_asymptotic(Q) for Q in Q_array]\n",
    "K_6state=[key_rate_6state_asymptotic(Q) for Q in Q_array]\n",
    "K_6state[0]=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-3-96e5eab6c1e7>:15: RuntimeWarning: invalid value encountered in sqrt\n",
      "  return max([0,1-bin_entropy(Q)-bin_entropy((1/2)*(1+np.sqrt((S/2)**2-1)))])\n"
     ]
    }
   ],
   "source": [
    "K_DI=[key_rate_DI_asymptotic(Q) for Q in Q_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 180x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.figure(figsize=(2.5,2.5))\n",
    "\n",
    "plt.plot(Q_array,K_BB84,color='blue',label=r'BB84')\n",
    "plt.plot(Q_array,K_6state,color='red',label=r'Six-state')\n",
    "plt.plot(Q_array,K_DI,color='green',label=r'DI')\n",
    "\n",
    "plt.xlabel(r'$Q$',fontsize=10)\n",
    "plt.ylabel(r'$K(Q)$',fontsize=10)\n",
    "\n",
    "plt.xticks(fontsize=10)\n",
    "plt.yticks(fontsize=10)\n",
    "\n",
    "plt.xlim([0,0.2])\n",
    "plt.ylim([0,1])\n",
    "\n",
    "plt.legend(fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('key_rates.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "L_array=np.linspace(100,2000,100)  # ground station distances (in km)\n",
    "h_array=np.linspace(100,10000,5000) # satellite altitudes (in km)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Here, we compute the total transmittance to BOTH ground stations\n",
    "\n",
    "eta_sg_h_500=[eta_Tot(link_distance(d*1e3,500e3),500e3)**2 for d in L_array]\n",
    "eta_sg_h_1000=[eta_Tot(link_distance(d*1e3,1000e3),1000e3)**2 for d in L_array]\n",
    "eta_sg_h_2000=[eta_Tot(link_distance(d*1e3,2000e3),2000e3)**2 for d in L_array]\n",
    "eta_sg_h_3000=[eta_Tot(link_distance(d*1e3,3000e3),3000e3)**2 for d in L_array]\n",
    "eta_sg_h_4000=[eta_Tot(link_distance(d*1e3,4000e3),4000e3)**2 for d in L_array]\n",
    "eta_sg_h_5000=[eta_Tot(link_distance(d*1e3,5000e3),5000e3)**2 for d in L_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Here, we compute the total transmittance to BOTH ground stations\n",
    "\n",
    "eta_sg_d_1000=[eta_Tot(link_distance(1000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_2000=[eta_Tot(link_distance(2000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_3000=[eta_Tot(link_distance(3000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_4000=[eta_Tot(link_distance(4000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_5000=[eta_Tot(link_distance(5000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_6000=[eta_Tot(link_distance(6000e3,h*1e3),h*1e3)**2 for h in h_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "D_array=np.linspace(100,6000,700) # ground station distances (in km)\n",
    "H_array=np.linspace(100,10000,700) # satellite altitudes (in km)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "d,h,K_BB84=BB84_region(D_array,H_array,1e-4,fs=1)\n",
    "d_alt,h_alt,K_BB84_alt=BB84_region(D_array,H_array,1e-4,fs=1,M=1e9,alt=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "d2,h2,K_6state=six_state_region(D_array,H_array,1e-4,fs=1)\n",
    "d2_alt,h2_alt,K_6state_alt=six_state_region(D_array,H_array,1e-4,fs=1,M=1e9,alt=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "d3,h3,K_DI=DI_region(D_array,H_array,1e-4,fs=1)\n",
    "d3_alt,h3_alt,K_DI_alt=DI_region(D_array,H_array,1e-4,fs=1,M=1e9,alt=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 304,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(K_BB84,cmap='cool',aspect='auto',origin='lower',vmin=0,vmax=1,extent=[100,6000,100,10000])\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$K_{\\small\\textnormal{BB84}}$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(D_array,H_array,K_BB84,[0.10,0.30,0.5,0.7],colors='white')\n",
    "plt.clabel(CS, inline=True, inline_spacing=0.0001, fontsize=12, manual=[(1000,2500),(1000,2000),(1000,1500),(1000,1000)])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,3100])\n",
    "plt.ylim([0,3000])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('key_rates_BB84.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 311,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(K_BB84_alt,cmap='cool',aspect='auto',origin='lower',extent=[100,6000,100,10000],norm=matplotlib.colors.LogNorm())\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "#cb.ax.set_yticklabels([1e-4,1e-2,1,1e2,1e4,1e6])\n",
    "#cb.ax.ticklabel_format(axis='y',style='sci',scilimits=(0,0))\n",
    "cb.set_label(r'$\\widetilde{K}_{\\small\\textnormal{BB84}}~$ (bits/sec)',fontsize=14,labelpad=10)\n",
    "#cb.formatter.set_powerlimits((0,0))\n",
    "#cb.update_ticks()\n",
    "\n",
    "CS=plt.contour(D_array,H_array,K_BB84_alt,[1e2,1e3,1e4,1e5],colors='white')\n",
    "fmt=matplotlib.ticker.LogFormatterSciNotation()\n",
    "plt.clabel(CS, inline=1, inline_spacing=0.001, fmt=fmt, fontsize=12, manual=[(500,2500),(500,1750),(500,1200),(500,700)])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,3100])\n",
    "plt.ylim([0,3000])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('key_rates_BB84_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 305,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(K_6state,cmap='cool',aspect='auto',origin='lower',vmin=0,vmax=1,extent=[100,6000,100,10000])\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$K_{\\small\\textnormal{6-state}}$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(D_array,H_array,K_6state,[0.10,0.30,0.5,0.7],colors='white')\n",
    "plt.clabel(CS, inline=True, inline_spacing=0.001, fontsize=12, manual=[(1000,2500),(1000,2000),(1000,1500),(1000,1000)])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,3100])\n",
    "plt.ylim([0,3000])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('key_rates_6state.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 310,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(K_6state_alt,cmap='cool',aspect='auto',origin='lower',extent=[100,6000,100,10000],norm=matplotlib.colors.LogNorm())\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "#cb.ax.set_yticklabels([1e-4,1e-2,1,1e2,1e4,1e6])\n",
    "#cb.ax.ticklabel_format(axis='y',style='sci',scilimits=(0,0))\n",
    "cb.set_label(r'$\\widetilde{K}_{\\small\\textnormal{6-state}}~$ (bits/sec)',fontsize=14,labelpad=10)\n",
    "#cb.formatter.set_powerlimits((0,0))\n",
    "#cb.update_ticks()\n",
    "\n",
    "CS=plt.contour(D_array,H_array,K_6state_alt,[1e2,1e3,1e4,1e5],colors='white')\n",
    "fmt=matplotlib.ticker.LogFormatterSciNotation()\n",
    "plt.clabel(CS, inline=1, inline_spacing=0.001, fmt=fmt, fontsize=12, manual=[(500,2500),(500,1750),(500,1200),(500,700)])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,3100])\n",
    "plt.ylim([0,3000])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('key_rates_6state_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASoAAADfCAYAAABBEp4xAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjMuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/Il7ecAAAACXBIWXMAAAsTAAALEwEAmpwYAABK3UlEQVR4nO29e5xU1Znv/V1V3c1FgeYmokawQW28RAR0NCqggjGZqJGATjKQnGSSJsl7PnNOv+85kvHM+857PmeCo4nHeU/mEkonzonJZBQVk5h4ARRajRpowBsglwZEQGkuzf3SXbXeP9baVat2rb1rV1dVV9Vm/z6fTdVea++11yqqfv08z3rWbwkpJREiRIhQzYhVugMRIkSIkA8RUUWIEKHqERFVhAgRqh4RUUWIEKHqERFVhAgRqh4RUUWIEKHq0SdEJYSYJIRoF0JIIcRiV12TEGKREKJFCPFgKeoiRIgQLpSdqIQQjcAMKeVkYCgwQwjRYlyyFFgkpUwAS4UQS0tQFyFChBBBlDvhUwjRKKXsMs4XA09KKZ8WQswAFksphxr1EhgHNPWmTkrZUdYBRYgQoc9RdovKRVKNwAEp5dO6aBKw2nVLBzCjiLoIESKEDHV99SAhxGzgQf2+SVs+44Au16Vduryxl3XO89YCI4EtRXY9QoRyYTzQKaW8Ot+FQoi/BybmuWydlPI/F9+t6kOfEZV29TqAxcAiYGaZHzkyHo+f39DQcH48HieZTDJo0CAmTJhAd3c3O3bsYPz48QBs2LCBCRMmALBlyxbGjBlDfX09e/bsYeDAgQwZMoRDhw5x/PhxRo8eXRX3r1+/nquuuqpm++91/zvvvMNll11Ws/33u3/37t1MmDCBnTt3snPnTpLJJKlUamDA7/PEIQyZNtGDq9axjkMcCthU7aHPiApASrlGCDEfRVYAW1HxJhONwCpd3ps6B1uEEOcfP3686H5XI4YPH86KFSsq3Y2SY/jw4bzxxhuV7kZZ4P4/mz59OitXrnw36P0TmcirYoW17mY5nZWsLLaLVYtK5FGtRsWTANaQSzhNury3dWn079+/BN2tTlx00UWV7kJZENZxQfFjk0AqZj/CroHSJ+kJQgiTVGYADwBIKZfpa5r06wxgjZSyo7d15R5PhAiVhBT2I+zoC9evCVgshFiGyn3qcohGYyawQAjRDkwGbi1BHQB1dX3q2fYpGhsbK92FsiCs44ISjE0o68mrLsxmVdl/yVLKNRizcZb6DmB+KescXHbZZcE7WmP41a9+VekulAVhHRcUPzaJt/UUYo4C+jiY3teor6+vdBfKhpEjR1a6C2VBWMcFJRjbGWxRhXpR8p49eyrdhbIhkUhUugtlQVjHBaUZWxSjCiEGDgyaolJ7aG5urnQXyoKwjguKH5sz6+dVF2aEmqiGDBlS6S6UDVOnTq10F8qCsI4LSjA2P+sp5FZVqF2/Q4fCm6nb1tZW6S6UBWEdFxQ/tiiPKqQIa1Y6wMaNGyvdhbIgrOOC0owtilGFEKNHj650F8qGlpaW/BfVIMI6LijB2PLN+oUYobaouru7K92FsqGzs7PSXSgLwjouKH5sTh6V9ShNF6sWoSaqHTt2VLoLZcPChQsr3YWyIKzjghKMTXjHqMJuUYXa9XNkOMKIRx55pNJdKAvCOi4ozdjOhHiUDaEmqggRwoQzOY8q1K7fhg0bKt2FsmHevHmV7kJZENZxQQnG5hWfEkSuXy3DUV0MI5544olKd6EsCOu4oPixnckWVaiJKkKEsOFMjVGF2vXbsiW8+zq0trZWugtlQVjHBSUYWzTrF06MGTOm0l0oG+6///5Kd6EsCOu4oPixRXpUVQT3hqXFINKjqj2EdVzQB3pUIUafuH5CiBlCiK1CCKl3SnbXO3WSzA41CCGahBCLhBAtQogHXfd41jmI9KhqD2EdF0R6VMWgTzZ3AOagNM4nAzOEEIuM+hnAAmAoMFRKae73txRYJKVMAEuFEEsD1gGRHlUtIqzjgtLpUZ2J6gl94frNkFKmtc2FEA8A9xr189F79Wl9dee6GcAwp0xKuUwIsVTvPNPkVWfuRBPpUdUewjouiPSoikHZLSop5dOuoi4y+/qB2jj0QaDdtLSASag9AE10oLbb8qtLI9Kjqj2EdVwQ6VEVg0qkJ8xEbekOgJRyppRSoCyrFiHEfbpqHIrUTHTpcr+6NCI9qtpDWMcFtaVHpWO/M/Jf2TfoU6LSbtsB175+AOhY0wKy3cKi0NXVRXNzM1OmTKG5uZm5c+cCSm7DzGkxlza0tram5TgSiUT6r2BbW1s6GFoN95vLg2qx/173b9iwoab773e/g4cffphRo0bR3t4OEFw0rY/yqLRns9r2O60YpJR9dqCC3371TcBW/f4+YKmrfisw26/OOF/xuc99ToYVe/furXQXyoKwjkvK3LFNmzZNAitksN/OiikDp8n3L5fWY8pAe1v699IONMrc39oioAV40CifgZqoagEmBelbXxx9ZlEJIVpQsah8WGO8NrnqmnS5X10akR5V7SGs44KK6VEtQ8V03fCaNZ+p654CHtVeUMXRV3lUs1GmZIc+b9K5VU0uP3g+8AComTznWv06A1gjpezwqzOfG+lR1R7COi4onR5VITEqaUmets2oo9KGmlCTW8v0fU/imqCqFMqenqA/lMX6fbpcSimcOiHEMhSLPymNFAUUuy8QQrSjcrBuDVgXIULoUEL1BL9Z83ZgChnv5EBhTZcHfZGesExKKdyHUTdUSjlHSplwkRTaepqv6+abfx386hxEelS1h7COC6pKj8pz1ly7guO0FzRc5qYXVQRVt9avlIj0qGoPYR0XlEeP6tnOBEv2Jdhx8kMoZAbR7zlSLtBvq4KkIOQyLxEihA1uS+ruc1r4+WWraR44GSDo4tatqFiUiUbUCpGqRKiJKtKjqj2EdVxQVXpUgWbNqwmhJqpIj6r2ENZxQen0qArZ10+LAgAMS7cTcNa8mhBqoor0qGoPYR0XlE6PKqhFpUnK2Z55tkFakJk1b0Gpm1T1rHmoiSrSo6o9hHVc0Pd6VFLKLinlQ3qm/aFCZ82rCaGe9Yv0qGoPYR0XlE6PyqsuzAg1UUV6VLWHsI4LIj2qYhBq1y/So6o9hHVcEOlRFYNQE1WkR1V7COu4oLb0qKoNoXb9Ro8uSaJuVaKlpSX/RTWIsI4LSjC2aBeacKK7u7vSXSgbHHG2sCGs44Lix9abPKqwINREFelR1R7COi6omB5VKBBq1y/So6o9hHVcUDo9qlqCEGIwKun0GjICfmtQCr2PBW0n1EQVIUKYUGtbugshbkXtg7AGpRjqZLw2AtcIIV4C5kspt+drK9SuX6RHVXsI67igNHpUteL6aZJqlFLeJqX8gZTyGSnlcn08o8s+D8wRQozN116oiSrSo6o9hHVcUJqx1VB6wgEp5TP5LpJS/gi1S7ovQk1UESKECbWU8CmlXOu8F0IMFkJ82zgfIoS4xXatF/pqc4cZQoitQggphFjsqmsSQizSGx4+WIo6B5EeVe0hrOOC0uhRlUiKuK/xGGrjFgCklIeAoSZ55UNfbO7QiJKRmIkKoi0XQiySUjodXwrMkVKu0YS2VEo5s8g6wK5HNWM5pPR/rPkfnYrBazeWevTlQ1h1m8I6LiiNHlWNLkpeJaW8xyyQUj4jhNiPIrG86ItZvxkGKSGEeAC9G7Jt2x4hxFIt6NXUmzpT/MumR3X20cx707eXAu78bSZ5Lv2F0CTmkFkyBq/cQsURVt2msI4LSjO2Ko1HFQxtTQUeTdmJyrKLRRdqax7w37ansZd1adEfmx5Vw2lLH4X9fcp5bwQspYC7fpOdEZyKq/cv3J7bdrmQSCRCudwkrOOCEoytdpfQLBNCvAy8rM9vQ/1WA38YlcijmonaShp8tu1BkVFv6tKw6VHVuVfVWP6DbcTlLjPLHVdy1pKM5eVck4zB77+Y+4xiEVbdprCOC0qjR1VLeVQOpJRrhRBzUMQ0DpVXtSBIEN1Bn876abftgKPZXG7s3r2b5uZmpkyZQnNzM3PnzqUuCT0HO1n781bqklDXA2/9wzzqeiCehLX/u5WeA53U9cC2lxPsf6+Num448G4b215OEO+Bnv2dvPezVuq7ob4b1jwyj4bT6v0Hj7ZCZyf9TsGu5xMcbW9j1hK46YdtTPx+gjt/C7f9spOL7m7l9pdUzMzMr2ltbU2vCUskEmlpkLa2trRCZGdnJ0uWLEnf05v7zcBuNd2/ZMmSmu6/3/2OesLDDz/MqFGjaG9vh0K2uKqhPCoLbkVlo38XtQNz3pQEE0LKvuNiVxAdIcR9wEwzCC6E2IrKZm3qTZ3jagohVkycOHHa2rXZpP3Nf7X3zfMvlfA+T1tV+tyMa2XVW2ZpHCssK/4VV8dLt9n7YqKtrS2UInNhHRfkjm369OmsXLlypZRyer57hRArLhs5bdrf3LzCWv/fX53O+s5gbfU1hBA/Be4BFkopf6zLvgIMDbqMps8sKi0i704j8Nu2p7d1adj0qETKfsSSxpHKHPGkOmznzvt4Sh31PaSttLjz2qPcTefVscIanNfT6uh3CvqfgIHH4cu/VoH9L/4ebn/J/nmGVbcprOOC4sdWS3lULjRJKYdh2H06GdSaVmRDn8So9PbQq50ZOWfmTs/W4czWubbt6ehlXRo2Paq6pHoNMntiu8YJsKerPALx7thWTLrKybbAbFZXnTbpv/xrdW1PPBPvCmvAOazjgtLoUdWoFPFS/Zrm00JyqKBv8qhmAIv1+3S5lOmP3Nm2px2YTPa2Pb2tA+x6VLGUfn4viSpmKXefp4T+3vgQlxTKCstyD8kmrzojx0sKaNAB+1QMjh/t5OU/D99UfmdnZ2hTFIodWw3nUa0RQvwdcJEmqHtQs373BW2gL9ITluHD99oKml/KOgc2PSohs189+yXs19jK3UQlLAQFuQTmR14mccWSpP+aOqT1wa8WMmvAI8hYJr+rpx5e/Lz/uKodCxcuDK3USynGVot5VFLK5UKIDmA2MAVoB+6TUq4L2kaoZV5selQi5XOD8SUohKTMMtt5uk0LgfmRl424hHYHp8x9BNmdnYha36NyvGqZtMJKUlCCsdVoHpVe19copfyREGIIKjb1oBBiQVCyCjVR2RDzIyoLzC9GFkmJ3DI/0vJ6L1wElY6BeRCXGetyLK64gHgs2+JKdWdI6/kvFTbmCNWJvsyjEkJMQmlF+XotAfEDlDUFsMwouxdYF6SBUKsn2PSoYtL70BkDWYczo+cc6RlBY5ZQfYNcM4kye/Yw6FHnzCIaM4vCMuP4h3+aR9y5PpmZWaw3Zhb7nYL+p1Rc667f9OUn33tEelQ+6Ns8qntL2NZiKeVhIcR3UPHkOVLK5cCqoA2E2qKy6VH5xabyxZ4g830w6+KGleZu3rHI0m37WFleZaZ15biK077zBCSzZwljMtdFdKyseBJmPQtS52v11EF3PSyd4f15VAKRHpU/Co1R6Rn3vwJuNbdt1zPvC1DxonFSygWue54kTwy4AIwTQjyFsqpapJTbhRBX6/afDdJAqInKhkJm/bxiTX51biJzSMxGYF7k5bwKaXEZLa6iWeZFWm73sE7ncH3p+dqNZ51p6OWs3zL0rLsLVvUR7fKtsVzfa0gpf6CJ6TtSykM6TjUMeChoG4FcPy189V+EEE8KITbr48lCcyH6GjY9KiHtbplT7nX4XWcrd5e5XUu3G5nlPnr0zzx/+1etyh003ES3i+gko7rdw7oelXDacFq5hgNOqATTL7zYt/8/NkR6VD4Q2X+MguhRmVZUuhmLagkwQ1tZD6IsrQd12Wz3/YG6KsStQoh/dgTypJRrtQ4VUspDjixx0PbyWlSlFGjva9j0qLz+9NgC5X7XeVlYWdaV24Vznxvv3ZZXlstosa4m3X4/MWNGUEiLi+hlaaVUkD2WyriFqZgisLt+A7++03v85UakR+WNEuZReaqWOMvSHNfQon4SCDolYTVwjxDiu7qLTwLLpJSHC23Pl6hMgXaPS57R1/1XIcTiaiMrmx5VLMj/qL4mlY+wbDEsaScxN4HlIy8bcZmu4llnjUTK7Lay3EYLaZn1DknFNEnFYhlrbNazSrqmJw7dDcHWHpYKYU32hKrSo/JTLSkZtAX1KPCodvdmAI8JISTK9XwqKGnlc/1KKtDe17DpUeVz8cwjnvKfJYylSLts5iFSuW3luII+51nvpd1VXP9aIstNdL+a7+OGSyiMdkzX0FmX6KxDdNYgDjih4lh9BUehIIwoemyWWb+2DQkeeGYKH+0rUIkhD6SUHSVKTXDaO6R3n7lHSnkvsA14SAjxkg4rDfa735eogujFCCEmBr22r2HToyqEqLziT/nIrE7ABcPhi5+DmybiSWB+bduIy4xzDTunOSu+ZSMt2+GQlrDUObGsWDI7jtVwWq037AvCivSovCHJjU3dcEUL992zms+MnAyQ+5fZjq2o0I2JRgpIFygEQohbhBCz9PvBQoh/Ri2f+aneMisvdwSe9dOENJ9s1YJh+nx4Af3uMwwZMiSnzC89wQuOezX2fLhkLHywGXbtVXXxOAwdBPX94OgxOHxMsf+evdBQB6NHZrub7nxT05K3uY1efblg3FSQRva6077jIrriWmYsS7pcQbeGvHNNLKlcwFgKUkmIxRVh9cTLl0QaVokXKMHYRMky09eQm3qQoz5SQpgJn8uNsnuBdUGC6oUkfL4CHAKeNo4EKg+jKnHo0KGcsqCzfDYLJ5WEwWfDWf0z5VeMgysuhkH9YNIEuOAcSPVAQxzGnAsnT+WxwFzuo7BYUrb3uze3WWcV0y6ixdKyWVvpPtlmDVOZ2cK+srAcobkwohRj85z184DeXAWUUaHa0MKVOmDuzALmqI+UEEUnfBZCVMv07qaPmgdqh5mqhE2PKi4gTuFEJSTUxxRZne5W5yOGwPgxsP8AbNkO9XG48mJV19MNx47DkIH523WTVxDiOvjpRk/30ZO0PFxDdyzLFsfyIqy7fgNffKF0/2eRHpU3JIXpUWmScrRlZhukBRn1kRbUbzhHfaSEcBI+F5Gb8BkIhSR8LhJCTDQXEeoA2HeAHxfQTp/Bpkd1641w8w2QTEJ3N5zqhlOn4NRpOHES2t6Cjh329vrVKwLoPq1+3BePVeed+9T5gS5FXOeNVK7f7k/gnBHKuuruybSTz8WLu+pNd9Epvuq6FhxxVreLlwV97iS6mq6hea/NLTRnC4XU92rSc4gsqUnszt/C6YbiE0cjPSof+FlPlnKdQ/UQlsTKIOojpUIpEj4LIaomYKmeWnQgUGRelURl06N664/w/gaoq4eGemhogH4N0L8fDOgPx4/hmZTSUKfqurU7N2yIOj91UltGMaiLwwWjoPFs6N8fOj5S1lUxs8qm2euQ1vGjnQwc5D3d7SYvM+3B+cvsjmVJF3m5CSuHEA0rzbG+vvR8cfGrSI/KG87/m1ddtUIbOGudc522sFwYuyXnQyGu3wKUuTjMdfyggDb6FDY9quPH4NNPYNdO2NYBH26Ed9+FP66Cla/B3k+9Z8zq60BKOH0akHDihHqf0nGmfvWqfuMm+HALvPs+HDncOzczn5u4atnCrPhWkJnE9IG3W2hzDW0xrPQsoZHW4EgrF7MAeuHChb2/ucpRirEVGqOqJPQM32DgXiHEIOdcCDFWT86VRYr4aVt0XgixyHZxNcCmRwW9t27iAk6fgtPH1Q91y1aYfgP0nFLn550DO3aqADoy81eu2O+RzaW75c5HlAvmFMhcmeQcq8rDyspyC13Py3INDQsr7riCTjsGwSVTSrGhux5O9YOXs/av9kekR+WD0s369RXGodYZOgugTUiMPTjzoRCi2qp3OXZH6u+lRJIQQohG29qkUiLLcS0A9fVw5WXKTRw8CA52wSefqLjWuefA8eOq/P1lILtd7prlyyWAUSPh0nGwfSd8/In6gRcD5zG2mJYfghAWxrk7y90dv3IsNyeW9YUX+3Zz1rBC4m09VaPrp/fzm4xampM3cdwPhRDVfFRSmPn3sRG4KN+NXlITum4rmdysZU77eWQoPOtM2PSoektU3d3wi39TS01SqQwBLHsFBg6Es8+G372o41XGfZIMAThIxVTFWQNgwniYMVVZJB/tUrOHW3co4vLbyez5f5/Hl/7MLhtii2mVgrDcP5JYKjt+5cS9Ui7rKpYKHruaN29eaKVeih5b7VlUTjzKSlJCiMFBl9AUQlQLPFy/INOaVqkJnb+xQNe7V3pbZSgC1KVRqB6VF8zFwCm9i43zvThxTB3mWr3sB+a25xDB9m3w6DYV+zr/M9A0RllYM25Ssa8t2+HDrbBpGxw5lt3GHfc+EejPqNvKcgfQbW5lEMKyuYMxMmUCsqwrkVIzg7+5w7+/YSUpqIweVaWgM9GX6fypb5ObCQ/KKAk0T1yQ6+dRPiTfjVLKLnMHGgPzUa5kkyM5AWkCy5KhEEIsdbbZ8qoLkrDWW4vKDyaRBYLro+jpUaS1fZvKqm1ogLEXKdK65UaY/SXYuRs2bIb1H8KnB/I0byGffFaWjbi8CMt9j0NOSbLdQtO6cvK7vvxreO6uPJ9PBCtqbNbvu6iFzq8At6F+t+bvsxGV/BkIBVlUwPfMAm1NLUblUPYGjejIvxAiYSyC9JSh0Pd41WUF57z0qApBwSSU517PMuP89GnY9KE6AEacAxMuhgmXwG3TYO8++O3zL3O0+zY+2V94n3OsrDzjMAnLce9MQnLgbERhWlc4sSsyhHX3c9BdZ3cFW1tbQxtQL3psfjN8VWZpuRRXHrCtBda5VYFQCFGNE0LMklI+qx/yd6iFhcv8b/OGoX3Tgkoo3SqlfAh/GYpGn7os2PSogpKOW4bF77qSW2muL92+vfDaXnjtDTh7CFx2CUyfNp1xF8Ene2HdB7BuPRw6Uthj/AjLK3k0Kw/Lda3NunJiV0C2Kyjhjufhty6yivSovFFjFlUaOqg+GGVMDANWSSnfKUTIIHAelWbIQ1qSYTMq5X4cJVhCI6VMoCy2UgrKs2XLFpqbm5kyZQrNzc3MnTsXIVWy5AsvtaZ/MM8smZd+/8JLrRw71omQ0N6eYMd2taZux/Y22tsT6ftffKkVUPc8+2zm/hdfbOX40U4A2le77l+duf+lF1rTBPfc05n7X35B3S8krF2l7wc+2t7G2lUJjh6CV1d08rU/X8Df/QTWvAtjz9vBfd+Hb90LsRM/p/uEuv+dtxN8vFU9/+Otbbzzlnr+iSOdvPrrzPhf/OW89NKdFc+1cuKIuv/9NxLs3qLu3725jQ9eV/efPNLJHxa3EtOyMa88nun/m0+2cvJwJ/EUbHo1wacb24iloHN9Gx3LEsR7oPtgJ+8/1kr9aRW3Mjc9WLhwIZ2d6vNLJBLp9XFtbW1pmZTOzs4stUzz/tbW1qq9f8mSJQA8/PDDjBo1ivb2wqVZaimPyoEQ4isoY+IxlEv4jJZ3GRy4DekzteSROXoPaqbPSdaaI6X8nuU6d1sSGOqVfqDjT0ullOOEEPcBM80AuZ4dXIDyda11phqhEGLFJZdcMu3DDz/Mes7f/nW+juYbiYLfl8NzCtlS7i4Ler5mVYKrr8ksyThnFEy+CiZeoSyZ9nfhj+tg38Hs+8z2bIJ7YAgGCvs1We/J3gXF/PGkt+4SIA299pRQqgxJfXTXZ1RFE4lEaJfRuMc2ffp0Vq5cuVJKOT3fvUKIFWPGTpv29W+tsNb//GfT2bE9WFt9DSHEAZT79yOjbAhqSU2gVS35XL9lwEF9uJFAmXFDcMWuisAa49VLhqLLpy4LNj0qd6qAA9M9yYteuHtB41VB2xg+sjmLU/d+Ci+8DC8vhwkT4NqrobUFtmyDP6xSM4dBH2W6hHl52yfY7kglm64gGLOCBu76jUoOvT/So/JEreVRGegwSQpU2oIQoitoA/mIak6+RK0g6QkuqYkuXdaEmu1zYlzzgQcgPZOHM5PnkqHo8KnLglWPynXu/Ad7EZgbTg6UJ0oYfPcjsrFjpqb7YQbjk0l4/311jDgHrp8CX5sFXYfg9T/Cmg/UNUFIMkawgHtOsN1yjRNod/qbdb/MvE79/FT/TtUwqkiPquxwuXU/FUL8BbkpSjNR7mBe5FP4DCJD7Ct65SM10QQsFkIs1sH0J80UBfxlKAJJVNj0qNw/TlHAAd7rANNEJy0H2UFkYSkr9PyjbW05bTrr+Jxj31747e/hwX+Ate/DzKlw33fhxilqgbXZrterW3om3xpCZ/2hk/Dpvsa9ltBUFK3rgRsfiPSo/FBDMartKE+sC+V9ParfO8dBIE+iTQb5Nnf4NgEE2IUQY4FJzoygCS+pCW1JDfVq00+GIqhEhU2PCnpn8bhTCHLqsVtlVgusyJlCKWB/50bGjpmaZRnlvNfXnzoGr70Ob7yt4lg3XQfTrofX3oY312RL0HghsDvomhk0d8pxYlTpjSVcn1cdcHzHRu76zdSK7oRTLmzcuLEoq6rGZv0WoLgj11roBXyJSkr5mBDip3rbmxzC0gQ1BzgopQxkwvUlbHpUxWame9Z71HmSV1an/F0+2/OnTG4J9O00+5bqhlWrYdU6mHSl0uW64Vp49Q344ztaBSIPgrqDTuzKFrdKk5XINekvubmFnm4VszoxoLAFzdWOvtajqiS0qGbJkDc9QUr5XZSZtl0IsV9vPrpfCJFE+Zzt1UhSYNej8nVdLEe+e/zqIZj7mLOLTYDnOSkQtn549snpQw+sWQv/86ew4g0lJtj6bbhsfLBnm+5gIa5gjvsnyVYTTcHprk6lKtoD/U8W/x2oJjhpC72FY1EFVfisJIQQ3w6SfqAlX2bluy5QHpXe5mYYKq70XXTilpTyGinlK0HaqARselR9SlK9IC7AM75lvn/t9YUF9T+rP/rZskfpcP34n+Hd9XDvXfDtP1OqpOY9XmOJWfpYLFltWLKQeBLqe5T08R19uFVXuXEm6VFp4+UhL8LSBPVfUcoKOSEjNwrJTE8r8xVyTyVh06MK4voFzUr3uz/oc9zfMdNVdMe3zGu/cNsj2bN+lvd+fTOf3XMSXlkBq9bCF26Fv/wmvLEKlr2hVCP8xmZzBXP6kM8NBFKavK792iMkk5l2yDWKaxZnmh6VlPK7Otlzu86jPICa+W9EpRMtCGroFERUYYDIE4eRsQJIpgAiC3K9m7iCkla+5/k923zmkUPw1LNqQfRdt8OVzfDci7Bpu38bgQLtQWJWsYyVRVIJFUoRLWR2IKm9PCqdOfCMTvCcgiKrjkKD7IVIEdccvPSovNwkUESW78jXTm/KrOfG4XYPn35unq9r2CtXVX8G27fBTx5TKQ3z5sCs26F/fX7XMm/cijxuYApeXzRPjVO7hHGdulCMvHG1wFxq0ysI7xhVNVpUJvROycullGt7MxNYMFGZ/qae9ataWPWoXEe6PE+8J+vHWQCBBS0LSlqgftD33PFEdiAe+/1+z7f2Qz8n1a3cwX/+V7jgPPjLb8GY8/O3nzduhZ2snGPqt5/I0Wp3gut9ubV8OVAqPapaiFGVGgURlV6zc1AIsUrLEjcKIf5LebpWHuRYUAUc5v2BCaxI4sqpc/XHNnPoR1h+z8961e1/ugf+6XH44EP4ztfg5utJ7/zs1U4xZBV3JYzGjI0k6gPke4UZktqZ9Ss1CrWonpJSxlGywgK1W/JflbxXJYJNj8pBUAvKZtUEJTAonLj8+mbW/W5Zq52wwJewAllVLlKU3fDSUvj5YrjhGvjGHBjYz58QCyUrx/17699bldsnM+3EezKW1Z2/DfI/X50wFRd6BQ9rSrrdgxDCl6iEEFcLIR4wVBQWaE0qZ9fk8VLK4X3Qz17BS4+qVyRVIIHZ7oH8xBX0udOvv99qZRVKWL5WlTE+gK1b4B/+Re1/+H98I5PGUAqycq65+gv3Z6wpfTjXOfGqWkUptLYi18+OLpRc6A90gudTwDWavAaVu3PFor6+PqeslCTle2A58hCX+Sz3c911gwaMtBMEwQmroLHppo4cgkd/Ads/gu/N07tF+3xuJllZn0f2msCBZ4/MtKFfTRewlq2qYjdWlZTf9RNCNOr1twe13FJVIN+i5G0oBYXbtMv3EOq7NQfo0uJXebNKK4U9e/bklJWSpLzqzfJhZvKkcbjvBTwtLfNa5/0f1yas5W4rKIewLH12yvK9mq7gM7+DFX+Ar8+BSZf7k6s5G+gJXb+hLZG+3+0COomhtWpVOcJ7vUbfuH4zpJRzpJRDqaKwTpAlNIeM98sdlw+VuJUAri1j/4qCTY+qGJIaPBSm3AoXjM+ub9Dbw7vvO28sTPuyx3PB09oCb9JyjnOGNefvNxbCMiycQkgq61W31/YmPPs83P1F+Nzk4GTlZVUhYeio7HG5d4F2jlq0qkqhR1WoRSWEmC2EaDdUS5zyJiHEIiFEixAivWOxKT5J7t4EFUOvEz6N/bqK2liwnLDpURUljJeCQUOVGsGuzapo8AgY91k4dRzq+8G2DXCoU70fdg7s253blnXRsUcfpSDtFprJqE2fmWrNTLc+Q2SadRIr02SV77OwtOn0N5aCd99TO0N/dRbEBLy+2j4+UGTlmRQqVHvnXTw1vZ+hQ3Apw6pKOekKyQI6XiUoWo+KXsWjrFvVkWfLOU1sS3vbTy8IISZKKdflK3Mj1JnpNj2qq6bCpX8C3afg1Ak4fUIRz4mjcOII7NgIR7vs7dXVqX39Tp1QP5z6/nDJ1YqU1i2HcVfDpOmwcrHa8qpzJzT0s5BSvnPnPZk6N2Ft+6iNps94y7y42zfbNRU51UOMa3xec9rVt2/aBL98BuZ+BXqS8NbazA/KRljIXLJy6nZvauO8SzLjsllVKe0GBt3UtFrQ1tZWHFmJwpfQ2Laq89uOzhCgbNEbrZQaa4QQB109HkKenaxCnZlu06P6tAM2/gE++gAO7oaeUzBwMJx/CVw5HRpH5KobOEf/fhCLK+sJCaPHwpARsHOjarvnlPr0J1wD46+CSybBWYOLcDexu4YiBZ37N2a5hea9zvuc9lxWlFew3dYnW5tmW1s2w78/B1+aoZbemNeY98SMMhPOeA99sjGn32asKj0DqI9awsaNG4u6X+IdowriKBjw247O2dk8od83FtXpXMyUUg6XUg5zDtS+f74ItUVl06Pat0MdNqStAI/2+g1QzN59TP1Yho9SuxyfOIj6oQvoP1DtnLz7HbhxlrLU4nFI9eS3ptx9ybKUnHJU+fVXtqj3zo815t2m1TJy3LE81lW+dkzLav0m+M1LMOdL0HVYbZqa89nKzEJm2+d8+Q0tymIynue2qjDiVbWEUuhRlWhRsud2dJqkHkRJfg8DvoNlP4LeQkq5XAjxFODsTPOklPL7+e7rE4uq0IBeMXUmCtGj8qtzjoYB6rrTx7WVI5Tr2HNaW1z9IRaDI3tV+TuvwjuvqOUoQXWm8vYFdRw93pl9vSvw7rRhayurTn8utplBWxueZbqNVevgzdUwdxYMOjv3+flw8khnui/mc7JmAJ1xpuCLv8/fZrWgWD0qyLWkPlyR4Pm/mcL+bYVvvWVtX8qnpZTjpJQzpZSTXfLgRUOvaFkqpYzrHMzluswXfeX6LUOZm24sBRbpff2WCiGWlqAujWL1qNxHPA7dJ+HEYXW+t0PFp1JJ9UMdMgK6PoGTh9WP6eDHcPJQfp2p3hDY8j8uzElzAHLysYK4cA75lYqsXnoVPu2Er96ZHXhwu3M28m5/eWG6DzZyS/dX1p77V6welSR3tm/8rS184W9XM+yiyQC5+Th2bEVJrZhoBFYV1cFgOGCqf2p1hQ6f64E+IirbXn62gB4wQ1tLvapzP8NLj6o31lS8Di65FkaPgwEDM0QVr4N6nZrwmctg8yo4eYzs+BK9E8fze3/3tEeySCZrDK4EUr/xZV1j9LMQssp5n4Snfg0jhsH0672tKVt+1U2zHskizay+WvpfS+5fKfSoSpRHtQYlgmnCuuVcGXDQUrY/302VjFH5BfQae1mXN6MuiPthQ6obXvpHiNdDsjvzw1nzexh2Llx4Gby3HLp2gWuSxVNn6vxLYfA5sHWdIjfI/33znOUzUhCEzJ4ldMevfF9xpTHopj3jU+73OrB74qhKCp07G9Zvhj37cj97c6rdrDNnB51xOVZYOivBw+IKMxyLyqvOBttWdXm2oys3HhJCmBuzCNSGxs/63VTJWT/PgF4RdVmw6lG519rlWW+X9Rc9CcmT6tUpO/gx7HwXNqyAbasDtoU6zm6EyTPhmz+EL34bLvqsykUKojP1ixfn5dSDYcWZdRbryvdVf1am9ZfPssqyqPTrpq1K4vjLn/ee7XPjpSfm5VhqtnN3HKsWULQeFT4WlQU+W9VBwC3nyoDvoIwK57jV6KMnQp2eACobeMqUKTQ3NzN37lyEhKMnOnnyrdb0l/5fXp2XJq0n32zl6LFORAra1ifYvLsNkYLNu9t4bYNa3nH0eCdPvdkKqPt/9kqGNJ76Q2s60P2ac7+ELbvaeP0DZfAdPd7J06+3svkt+OX/A9/7+v/g5FGYMQ/u/b8PM+nzxzh7CLzxfoItu9T9Wz9u4433M88/a8CI9I/0lwZpPbdCPx94890EHTvV/R0ftfH2OnX/sWOd/HZ5ZvxP/jZDDr9bmrn/j2sT7Niu9qLbvqON1e2q/8ePdvLCS5nxL3l2Xvr90t+3cuyYun/d2wkee/xNRo2A80du5J231fNPHOnk1V+3pq2kF36Z6f+As0Zw4oi6f/3rCXZvVs/fs6mNjSvV808e7qT9F5n+mwTQ2tqaDlonEon0XnptbW3pJSydnZ1ZSgZ9df9NN90EwMMPP8yoUaNoby8wAC4KE86TUnZJKR+SUgr92mXUdUgp50spE/q1K7eFwuCWfLJJQOn9Fw65jrxJ40LKvvmTpDWThzofiF7wONOVDbsVtR9YU2/qzPR/IcSKadOmTVuxYkVWPx7/Vm7f8n0CnvKvFpp3X+t37n5fVw/jJsPlN8HIMdCxDta+Ap9u1xcJ7zbcr1ll7vOY/R7z1X2v+WOwXics5/q+adfDNRPh4UchKXOtgZQ2A7PK9LKQVDxznopBMq5ee+LQUw+nG+DZu6lJTJ8+nZUrV66UUk7Pd60QYsWIy6ZNm/7fV1jrV/zNdPatD9ZWuaA3a1jqZJkLIfYDY6WURzyuHyul3B6k7UpaVH4Bvd7WZcGmR+XninkeXi5cgW6k5/P1kTwNm96EZ38ES36kZhO/0gqz/hNcOIF08F1IeLYtY9HY2s2qw3UewBW0uoGu62zv3S5gLKXSFfr1g6sus/fVdAtXLskeV85fEVe/agml0KOqASli87f5GP5btnumFrnRV3lUjfrtMKdMz9bhzNaZAb3e1rmfWyo9qqAEBtmk5fc8s872vnM7LH8cfvk3sH8XfLEFZv+fcMElgITbJt/v2ab1Fdd5L8hK/cfl1pv32epOd8Nb7XDDlOzyLOh7rplZvGZTteIM0KNqwogfSykXoCSisvKkhBCzhBBbgNlBGy77rJ8loJcw/GEnoNeO0r0yA3q9rUvDS4/KVtar/2z3Pe623VPnvfizcGw/vP4UrHkJJn0e7vg+7NoEbzw3kv27VR8CB5TN2TTdP2ehs20GEIwyXAuajXrIvd58ZCyltuK6+QY4bxTs2uvdxbPOGpnzsYUFpdKj8qqrAkxBhWcAEELcIqV8RQixWstBrUHNzN8K/KiQhstOVJqUHtKHu64DmO8uL6bOhJceVaEITGQ+xJWVLgBW0vJbYHyiSxHWO8vhT+6CexakWP96jDefV1nwQRcWmykIQpIh05h/CkJaAcFMW3ARmnO97fzwUdi6Q7l/fkT13h8SXH5ji/XjzPqsjM+sVpBIJIpbRuNnPVXH59AopTxsnC8SQtwnpXxGCPFTlIrD06g8yEOFNBzqWb9C9KhieeJLRbuMHi6iX59s7tjRfbDsZ/CP/+1dRjfB3L+G8VeTEz8q1BW0XeMus8Wr3Nfbzh2s/xAmeGwb78DRowoCJ8heK6iEHlUfw00+41B7+iVRVtQy4AGHpArZxaqG/psLh6celcdRcqIKQFq2QDzuayzEVX94Ik8/qORlbp0Ht39LLYgOuqYQssnKK5PdLDPvcT5LN6nZSMtx/7Zsg5HDYdBZuf8tTkD9gnF5ZFDMWUEBv77T//JqQqn0qKo4RuWOE8+RUsaAz6N2WB+HknlJCiGeBBYFbTjURGXTo/KScHF0ufuExMglLSiMsLbsaoMkvLMMFv9QJY/+2V/B+Rfja10VQlZ+791LV2xWkLts/0E4dhwu8Mkc+nhrm3dlVuO1ZU0B6ZyqXqP6Z/0eEEJMdE6c/Ci9Gcx3tTLwOOB7qIm1GUEbrrH/6sJg06PKl4oQL4DEglguea9xjgCEZb5+ejCj23R4Lzz3P2Hjm3Dnf4RJM+gVWTnPtl0X1KqyXW/i0061e40XDn6a0WxyN5GTf1Vj394q0qMqC/QuyOvyXLNNJ5nOBO4J2vYZp0cVKP7h8dfJbUW4fyhef9T8guQ5N5vXudbqmZg6oSUt2SsFkIRVv1XCgDO+CSPOg2X/ppUdZP5AudDPdp4rAwTMzcB6ehjG9TYcPASNg73rr/xci0oANT4XW2Kpk/xZS6giPaqqQJCMdAc19jepMNj0qNJ7xflYOp71ZB9uq6u3riJYnuGysJxrnNcjJzqt1tJHH8CzD8Goi+DO70F9Q+41DvzK/N6D/XcR5I/A8RNqX0A3HHI6ftSu2eRksEsBSe3u1FJ8CsqjR1VlMaqyIdRE5adHlY+wbHXuspiLvIolLbN/OYF3lzv4wtqFnvd37YUlP1bB9bv+o9Jtd+rMZ5hlYHcB3dfYzvNuhWUgmVS6Xl744zKl2WQGzNM/ROeHGYPFgVMFqwfl0KOqslm/siHURBVEj8qPsApOWSA4adn6YiMQdxqBQyB/dt0j2eWuNk4cgV//vdJ4/9J31cYU5vW2e53n+VpSrvMgelDmPfG4IisTpkUw7e5Hcu433b2UqD2Xz0EV6VHVHEJNVDZY1+fpYHkQsgpsheFPWkEIK4h15dzvfhVSJYI+/xMYcDbc9g3jM/CyqNyklLLfky4L+JmbRDRwAJw46X9dOjjsCpxLoRYp94Q6suqNyKIKKax6VD6EEEt6EJnfPUGsMXJJy4uwfF+NMTy2cp7njsrmOE8dg9/9o1ImveZ2PBM13S6gH4F5lQXBsEYVUHdgunUAL/5iXo7b5w6g16paQl/rUYUJoSaqCRMm5JTFZOawpSfEbKSjCaxxDJxzeWZXZF8CEzDoXLXZg8068iKsINYVwHemPgHgmU7gQEg4sh+W/gym3A7njc88z7zG9t5sP6usiD/fo0bC3n3ZPzAnkC4FfH7eE+lrTRkYh6SeDDyhXX144okn8l/kB+FtUUWuX8gw6DwYeSUMGQMDBqvNB3JIxkJkMQmDz4Ox0+GskRlrq99AGDQaBg7LWCLxOhhzI3z2Xhh3iyItL3cuCGGBy1KCLKsnX+6TkLDrQ7VO8Na5Sk7ZfY35DK9zr7KgOGeEcv0+MpZg2vSsJCpgno5LxdVMX3fuGvMzCpLqzqMqJ0JNVDY9qtF/Atf+AG7+e7j9X+GOxfD5x2DqAzD5P8Gg873duro6taffqYMZy+vSu2F4E4y6Ei68XgWL6xrU7jQ734COl0hLF0NAwsL7eqfsV2+3WsnKvNf9fvXvVPuTbiXnm93b+FMhuKQJdn0Cx06oc/dsHkDbs605YnmpmBLJq8WZPhNniB5VWRDqsKRNj6pjsTpEPTQ0Qv+h0H84DDgHzjoXOJX7Q5cCRAz6D4Oe49B9WH0vLrwFBgyHD36ufvfTFsK+95XSQee7cP1fwcl9sH9rdh/8FA3cmyq473Hwpc/en7nGaSNFlgqC+75kN7z1HNw8D957DU4ezx6je8xueJUHQSoGn70cPtiU6/aZVtXVt9+fiUdpd6+nDv793t49t5pQKj2qMxGhJiqbHlU68/s0nNqrjkOu//wYuT/chiHQcBac6FTn/UfA6Cnw6VptbQ2Eo7theDPsehOOfgzv/wIGDC3AXdLPdOs+uUlHChjSbyTSIDkbWTl9N993rINr/hQuvwHaX9YEGYCkegvHLRk9Cs47F37xnFGuzUkz9WDA4JHphM5UHLrr4N++Wrr+VBJngB5V2RBq18+mR+W1js+9ls89ozZgKNT1VxZSLKViXfF6OPGJrh8CMgmNF8HwS2HoeEiegEPbCDR7mOXaYXcFTddvxaZE+r0D93trnYT3X4PLrsv9vIqJP5mwzUbddB1s2Ky2ejeD5O5ZvfffSKQD5z1x+LevlaZP1QBnc4hewys+5cQPQoxQE5VNj8qc9XMHzJ2dd20E1nAWpE7BsV06fhWDk/uh54g6HzhcXXNsFySPK2I71QknPjWIyIewIDd2Bd5kNXpwc/Z9xhjz5T91tMPgETD8vOzr8sE2Fe7ER7ymyiUw4hz47AR49c1skjLvS8ZUAH3I6Oa0u3e6X/4+1RLOAD2qsqHqiMq191hRsOlR5czwWTLT3QRWB1x4GzSOVySEhEMboN8Q6NZENexSRUr71sHR7fDp23B0p6u9AIRlIx8bWTWPmpprNeFtYZllJ47Cvo+1JEwvkG+myU1afzoT3v8Qdn6abQGkf2hCkVQyDiMnTFUk1QBPzeld/6oVZ4AeVdlQFUQlhNgqhJB6S63FRnmTEGKREKJFCPGg6x7POgf59Kj8CMs8Jwnr/wE2/BRSx1R58ggc+wgGjFDW0zmTYOdSOLXfx7Ujl7DAQlAByOrDTzLaRjY3z53/5L6m8yMYcX6mrli4fzQOkX32s3Dh+fC7V7NjUVk5UsYWWLu2tnGqX23nS3nhDNCjKhsqTlR6F5kFwFDUvn8zjeqlwCIpZQJYKoRYGrAO8NCjspCTF0E550IqYjqyVb06FtKWf4PTe2HwhbDxf8PRj/LHoHIIK0j8SvfdJKs9hzZa3Trb99VGREcOwNlDLRcXANPtc2CS1eChcMdt8MIK6DpqxKVimVm9VFxZUt11KgXhK2M2hpKkoHb0qIQQDwohZui9N6sC1TDrNx9YBTRJKdc4hZrAhjllUsplQoilepusJq86c9ssmx5VzGNBrPNb89JhMmfc0mWn4OQeFVCHDOunYvn/wPnN1jnEYj4L88so4ZaLW7K+nO57zHKba9B9KiMBE8R18Pth2H448Tr42izYthPeXJchJmlaAjoW1ROH7gZ4Yi4E2N27ZlELelRCiNnAVv2bmimEmGT+LiuFiltUQCNqI8J2IYSpoTwJWO26tgMlX+pXl4ZVj8oVg0qfOxZUMrNkJv3esKx8FRWcNlOZIHwg68qMXblcQLcb6KgVHD7ZmXWdGzb3z0S8DpI9mXMbEUlt/diIzG1NuV2/u++A/v3gqd/nkpSZH9VTZ5JUaTSbqhWV0KMSQswWQrS7Y78+oZN7yfy2tlKAXHA5UXGiklLOlFIKlGXVYpib4zA2M9To0uV+dWkE0aNKE5CFwEzyMhUW3KSVQ14YpCLJT1hm31LZxGMjolgKfvP+Qs/YUpA/rmc1wrHDAS7UsFlTXi7IbTPh4iZ4/Bk41m0hKYeg6uFkvwxJQfGaTdWMCulRLUP9YXfDK3TSSOa3dQAYXlSnS4SKE5UD/YEtQDF6SdDd3U1zczNTpkyhubmZuXPnEkspa+QfN7emSWDh+nlpsvmnTa0cPqnUM3+3K8G7XW0I4L2DbfxuV4JYEg6d7OSnGzP3P/TevDRhJTa0cuiUuv/FjxKs39dGLAXv72vjpe0JhFTPf+HIQm58QAXi/79V89Lk8vi7rRzW6p3LtyZY36kCsBs/beOVzQkEGWvKwaLX1ap8IeHf325N16/cmGDTHnX/pj1tvLZe5fEcOdEJg7dyQKeZ/fzlzKr+JStbOXq8EyngzfcSbP24DSmgY2cbb69LIPX9v1/amianZ5bMS8efxn1mKddMTPEvi2HpSwl2bGtDxmBnRxvvvpkgWafuf/3pVh7/DypPyq0q4FgeiUQiHYBua2tL5yF1dnZmLUcx729tba3a+51F8g8//DCjRo2ivb0dwGerCxe84lPOX0YLjM1+M81YwirADB1W6UKRFagNGPYH7l8ZIaT04eI+hv6glkopx2nLaqYZXBdCbEWRWZNXnZTyaX2+Ytq0adNWrFiR9YzXb3RuyH62OyDsfp/zar6PZeq8XCHnr6Hz7Fh/mPJXMHA0vH4/nOzKdbnc7ZhWiznT43WN6bqZR90A+OZDsOR/wSfbLJIqxr3uuqR+blofyqj//G0w5Sp4/Gno2JOxpJzkzWSdCpr/7FtEAKZPn87KlStXSimn57tWCLFiwDXTpo35+Qpr/Y6vT+fEKntbejZ9qENaPr8txwU8IKV8WruET0YxKjvWGK9NrromXe5Xl4ZNjyqeVEfMONKZ6IYr5+Xepd08DPfQZ+Yu63onZiQhdRJW/S2c2AvX/TXEG1wxK5/4kgB++sa8Xk31SAFNE+HkMfh0e258w4/gHJJyl8fqYM4suPoKePRJTVJxI1iuZ/RON+QnqVJoNlUrqkiPyjN0oj2ba7TVtb8aSAoqTFQ6oGcG6+YDD0DaHHWsLMdcXSOl7PCrM9v30qMyg+gxmSGvuI28PGJRXoTlpRRqIyvZDasfgHg/uNLjB2xrB+D71wfTNrJ9oT97M3zwB9JrBXOsPwtJSUiTlBkbOWswfOvrah3fP/4SdnQqknKsqG5NUCf7w+P/IX9/i9ZsqmKUQ4/q4FMJts+ewskPCnQjfSClXKD34nuoFO2VApVOT2gCFgshlqGCe24zcyawQAjRDkxGbQsdpM4TsVSuayfM91L9KOPJzHWpGOkUAWH8uM33GPeiUw2sENkKCT3HYe2P4cYfw8crYd8GdY3y7zIuYFDY3EcT4ybD4JHwbpvFTSWbnNJuHeRIr0gBYy+Ce+6G3XvhX56FI90g49kzeonvFNb/CN4www0OBn+1hcFfbeHjP5/OyT+uzF3casdWcj2SRlSaUFWiohaVZu2hUso5elPCNa76DinlfF033wwM+tU5sOlRxZIeC5PNQ+ZaXO6UA08tdbJn73wtK31+qAN2vAQT5uZ01xNPrGnNOvdzAZy6+oFww1dg9Ytw4pg9LmUSkuPuOZnjziHq4JZb4RtfhbfWwWPPwpGeTAzqdIOazesNSRWt2VTFqCI9qkChk2pCpS2qssKmRxVLgXv+wBYUd14di0tnGaQtLSepM8uqcuCyiKxpBIZlJYCtz8Ktj6os90M784/trsvuz+qjG6b75lw3/c9VSsK6V4OTVJbSZgxGnQt336mUOh9dDJt2Q6ou24p69Nv5+++FUmg2VSsqoUdl5E8NQ8eldDInToK0V+ikmhBqorLpUcU042S5f9L1KjIEY3XzZC5h5aBA9+1EJxzcBOdOgcMfqfv9YuVnDxxpnbnMmo00yGjS7XBBMzz1I+gx6px1d1munUNWxl/seD+4eSrceC2s+QB+vRKOJSFZnyGo0w3wr9/IP1Y/FKvZVM3oaz0qTVJOOvxsIUTC8Dx6FTqpFKpx1q9kCKxH5XL1TIkXx1XMShI1XDzThfPMOvdyAzGC6yiiGjzWf0wOGb2yOZE5d1lO7mD4hKkw5Qvwwr/AwQMuQopnXLtkPLvMCYpPuBz+8rtw2aXw2DPwq+VwRMKpBjjVD44PVG5esSQFJdBsqmL0tR6VlLJLSvmQlFLo1y6jLm/opJoQaovKpkeVVixI/5P9I3deHVdPSDKzY25a11aT6cLlPpC0ZWUqb2ZBB+pPH4ZBF3qPx7z3vCHN9mC4i6SuuBmunwUv/yt8tMVw7cgQlFPmXot3/mfgthlKnfOVt+GVNXBaQHc/FY9aVIZlecVqNlUzSqVH5VUXZoSaqGx6VHV6UbLzH5s1s2dxmZxrpYuw3DEekVTWhxdZOc9z4lU2wqobAD3OxgdGubsvqZjSo0q5+uC4b1KAjMN1s+CKqfDCz6DjA4OUhIukjPNUDEaOhpunwaUXw+r34PEXoOukSjX4p+/7f+bFohSaTdWKUulRnYkINVHZ9KjMtAMn3iSFIhqnzCGtrEC1YxmBPf1A2C0r5/506gLGuetLN6QJDm42+hfL7qvTNwSs72zj0nOnZllHTn3/wXDLt2DYaHj2J7Bnp7aUXITkPh91Htx0E1x2Cby/GX70BOw5pAnqLwN95EWjra0ttGRV9Ng8Jk6cujAj1DEqmx5VLAnxHkUqcSNVIW7EqpzET+EVy/JJ7DQ1oyB7xs/MNnfPEjYMhhFXqM0izHq35eZ8Wfcc3mglqQuvgjl/DbE4/OrHsPvj7MXAZjJmjw6Ej7kY/vzrMP8vVKD94V/CYy/DjhNwZBD80/dK8t8RCMVqNlUzSqFHdaZKEYfaorLpUcU1WciUiww83Dm3hZXOWdFBcofqnTQGU4Uzy5ry+IvnxBzGzYIjH8P+D3NjTTZCmtrckhVn6tcIn5utlse8/SKsfgWSTtDcsJqcvKi6fnDlVXDdtTBsKKz+AJ56Av7bN2BiBcNERWs2VTFKMbbI9QshbHpUccPFM9MNHOIyp+pt8ad0Vrnj6gHEsmNPsZRqw01QOXlaqHYGj4emO+DNH+YSkjvw7cSVDp3s5KyzR0IDXHELTP4C7N+trKh9e3MTNZP6/cjzYOIkuPpKONkNb7wDr2+AB74D119V8v+CgtHZ2RnaFIWixyYyf9hsdWFGqF0/mx5VvEe7fub6Ppdb57iG6cXJaIJzuXmQ+2pDFlmJbEupYbhSUdi+DD59N5ekHJfNjCsl4/D79X/H+Bvg3v9Xrd1b+TQ89Q/w6T4VU+qpV1ni3fUQHwITPwffnA/zW2DYSPjlMmgcBH96oyKpakGkR+UNJ0fOepSmi1WLUFtU48ePzylzXL+YzPzHOxaSubaNZMa6cqyouGNZOeTkWFwpNcvmRk5+k3EkY9D/HLjufyiX752f+Qe6nXMaYPz18NQPH6b/WdC+HNa8Aad7INlAepOEWH+4eAJccaUSses6Aqs/hEXL4G+/DpeOLfWnXRo88sgjle5C2VD02M5giyrURGVDXXduPComFREgjZm2GOlMdceNS7t7BgHZ4k9uDSd3OoAEhl4OkxfAwS3w9sOQJOOe5WiLC2gYCpdOhcunKYJcuxLW/QFO9OgAeT+1W3PTpYqcxjdBdw+0b4LfPw//15fh9uvUEaF2EcWoQgirHlUKMMjGIQQhNOno+BKQVk1wDtuXxBaIz8ogJpt0ZAOM/yqM/wps+Q28+6SKc6XqtFtnunl1cO4EuPQmuGgiHNwLf3gBPlgLP39+HnPueoJB58KYS+DSCTDuIogbll1DA0ydqI5awbx580Ir9VLs2KKEz5DCpkdV16OtKMfVS4HQgWfhmNZGwF2gl8CIzLIXN9xJl1nxJIN4hl8Hl/0FxBrgjR/CJx9klq041yVjMHgMNF0LF18LAwbB5ndh8U/ho51AA5x/OfyvO56g6WI4b1T5Pr9KIKwkBaXRozpT86hCTVQ21PUoQnFiTWkykoos0mTkWFKuL4B7mU06+G2SjYt8GifDJV+DIeNg8/Ow/jkVU+ppyBDb4M/A2D+BMRNVoubHW+GtV+CD92HQCGi6HCbfDhd+BvqFbKvzCMEQWVQhhU2Pqq4nkz2eMtw8GVMzgVLkkhMYsSaXtWSSUjKemaWTA2HUzTD2Djj7Ati+HN74CRw9pK6Tg2HkpXDhZLjgChg0FHZ1wHtroXOZamfcBJj/JUVMMdcXtLW1NZSB57COC0oztihGFULY9KjiPcrtS9Ypl8+BFCp47k4zMAPhjg54Mqam/50Mb0dpoKcuU3bt3yglhK3LYNNDcOyYrh8AYhB848eQTML2D+G15bBpG5xzIXz1XvXXMZ4ncSSsuk1hHReUYGzRrF84YdOjSsur9FEfLp+jDhvidXDJZ9XxpwW2G9akyLCOC0qjR+VlUYXd9avZhE+fnV7TsOlRhQVh1W0K67igNHpUJZIirjnUskW1FJgjpVwjhJghhFhq7lMG9kXJYcGmTZsq3YWyIKzjgtKM7UyNUdWkRZVnp9c0urq6KtC7voF7Y9WwIKzjguLHFqkn1B4mAatdZR3ADMCxr8cfP36c6dOn92W/+gzr168P5djCOi7IHdu6desActd5eeGddSRvne5ZF2ZU1ZbuQSGEWISyqOYYZe3AMinlAn2+FrgELXCgsRsIS+BqNOEZi4mwjgsyYxsNnAf0Az6RUvoIUCsIIf4emJjnsnVSyv9cXBerE7VqUeWFlPLqSvchQoRSIawEFBQ1GaNC7fTa6CprpIp3eo0QIULvUatEVXM7vUaIEKH3qEmi0rN8OLN87p1eg+RYVROEELOFEO3GrrZOuec4elvXl9BpI1uFEFIIsThoH2tkbJP0/1noxlaVkFLW5IGyoBahdoJdBDQadVuBSfr9DGBppfubZyyNqBnmRle55zh6W9fHY1qk/58mAQeBRSEa233G+4NASxjGVq1HxTtQhi/RDOCgq0wCTZXuW55+ZxGV3zh6W9fH45ntOr8PaA/J2Bpd54ud8db62Kr1qEnXLw/8cqxqCX7j6G1dn0FK+bSrqEv3A2p/bF3Oe+2uHzDGW9Njq1aEMT1hHOpHYaJLl9cS/MbR2Mu6SmImyhWEkIxNCDEbeFC/b5IqRhqKsVUbwmhRRagy6EmPA1JPgoQF2opyko4X+V0boTiEkajCkmPlN47e1lUKC6SU843z0IxNqvWm84Epuig0Y6smhJGowpJj5TeO3tb1OYQQLWj3yEAoxmZgNZn4W9jGVh2odDS/HAfqr1OTzMzCtFe6T3n624hlhsdvHL2t6+NxzUZPt+vzJmBGrY9N/381GeezMWY5a3ls1XqEMZgOKnC7QC9UngzcWuH+eELPGrXo09lCiITMzCr5jaO3dX0CnYS7WL9Pl0uZVlSq2bGhCHexEGIZShetS2bH32p5bFWJmlRPiBAhwpmFMMaoIkSIEDJERBUhQoSqR0RUESJEqHpERBUhQoSqR0RUESJEqHpERHWGQgjRqDWVGn2uadGvs7XuUlELZPXzokW2EQpGRFRnLqYA7V6VegONpyC9pq2r2AdKtdykMSKrCIUiIqozFweADiO5NA2tCtDuqjtQiodq0lvgZ8lFiOBGRFRnLu4F3JpRDh5FW1M2CCGWasncJi033O7I52rp4RZdvlgIcVAIMcnVxBoy2fgRIuRFRFRnEDR5NGnZldmo5R/uaxohWxzO3QZKUni+lLJDLx1pBMZJtafifJTkyQGp9l1M6DITq4BrSjKoCGcEIqI6Q6AD45OkEndrRC1+telDTcHbzZuj27CpdzpyJKshHY8CvdDWcr3byooQwRMRUZ0B0BbUAinlQ7poCuAlYncAGOZR10SudRQhQtkREdWZgflk6xrNRysbWOBYXDY8CHSVYCunRiKdpQgFICKqMwOT0K6ZntGbBCyzzbzp2NQaZ89EA46VNQe4z5VikNOOq223hXYNlvhYhAheiIjqzMAiYL62hNagYkQzvALmwAJUsB1IB9AbUSR1AOU2LtWJoDNQLuG9Lm2tFn0+B2hyzfxNklImSjKyCGcEIj2qCFbo4PsyHXwvZbv3AU+Xut0I4UZEVBE8IYSYbZnhK6a9SSg1zIikIhSEiKgiRIhQ9YhiVBEiRKh6REQVIUKEqkdEVBEiRKh6REQVIUKEqkdEVBEiRKh6REQVIUKEqkdEVBEiRKh6/P/6yp73mRAXbwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(K_DI_alt,cmap='cool',aspect='auto',origin='lower',extent=[100,6000,100,10000],norm=matplotlib.colors.LogNorm())\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "#cb.ax.set_yticklabels([1e-4,1e-2,1,1e2,1e4,1e6])\n",
    "#cb.ax.ticklabel_format(axis='y',style='sci',scilimits=(0,0))\n",
    "cb.set_label(r'$\\widetilde{K}_{\\small\\textnormal{DI}}~$ (bits/sec)',fontsize=14,labelpad=10)\n",
    "#cb.formatter.set_powerlimits((0,0))\n",
    "#cb.update_ticks()\n",
    "\n",
    "CS=plt.contour(D_array,H_array,K_DI_alt,[1e3,1e4,1e5],colors='white')\n",
    "fmt=matplotlib.ticker.LogFormatterSciNotation()\n",
    "plt.clabel(CS, inline=1, inline_spacing=0.001, fmt=fmt, fontsize=12, manual=[(500,1750),(500,1200),(500,700)])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,3100])\n",
    "plt.ylim([0,3000])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('key_rates_DI_alt.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/links.py <==
import numpy as np
from joblib import Parallel,delayed
from scipy.special import binom
from itertools import permutations,product
#from qutipy import ket, isotropic_state, amplitude_damping_channel, apply_channel, tensor_channels, compose_channels, log_negativity


def num_time_sequences(t,t_star,final_one=0):

    # Last modified: 5 March 2020

    '''
    Returns the number of possible valid time sequences up to (and including) time t
    for a link with memory cutoff t_star.

    Set final_one=1 to count only those time sequences that end with a 1.
    '''

    num_blocks=int(np.floor((t-1)/(t_star+1)))

    N=0

    for x in range(0,num_blocks+1):
        for k in range(final_one,t_star+2):
            if k==0:
                #if t-1-x*(t_star+1)>=0:
                N+=binom(t-1-x*t_star,x)
            else:
                if t-k-x*(t_star+1)>=0:
                    N+=binom(t-k-x*t_star,x)
    
    return int(N)


def generate_time_sequences(t,t_star,p,final_one=0):

    # Last modified: 5 March 2020

    '''
    Generates all possible time sequences up to (and including) time t for a link
    with memory cutoff t_star.

    Set final_one=1 to obtain only those time sequences that end with a 1.
    '''

    Omega={}
    #Omega[tuple([0]*t)]=(1-p)**t

    block=[1]*(t_star+1)

    P={}  # Dictionary for the time sequences of trailing ones only (no full blocks)
    if t<=t_star+1:
        for k in range(1,t+1):
            P[k]=[0]*(t-k)+[1]*k
            Omega[tuple(P[k])]=p*(1-p)**(t-k)
    else:
        for k in range(1,t_star+2):
            P[k]=[0]*(t-k)+[1]*k
            Omega[tuple(P[k])]=p*(1-p)**(t-k)

    num_blocks=int(np.floor((t-1)/(t_star+1)))

    # When t<=t_star+1, the following code block is not needed because num_blocks=0.
    for x in range(1,num_blocks+1):  # x is the number of full blocks of t_star+1 ones
        for k in range(final_one,t_star+2):  # k is the number of trailing ones at the end of the time sequence
            if k==0:
                if t-1-x*(t_star+1)>=0:
                    s=[1]*x+[0]*(t-1-x*(t_star+1))
                    #print(s)
                    perms=list(set(permutations(s)))
                    #print(perms)
                    for perm in perms:
                        w=[]
                        for elem in perm:
                            if elem==0:
                                w+=[0]
                            else:
                                w+=elem*block
                        w+=[0]
                        Omega[tuple(w)]=p**x*(1-p)**(t-x*(t_star+1))
            else:
                #print(t-k-x*t_star)
                if t-k-x*(t_star+1)>=0:
                    #print('blah')
                    s=[1]*x+[0]*(t-k-x*(t_star+1))
                    #print(s)
                    perms=list(set(permutations(s)))
                    for perm in perms:
                        w=[]
                        for elem in perm:
                            if elem==0:
                                w+=[0]
                            else:
                                w+=elem*block
                        w+=[1]*k
                        Omega[tuple(w)]=p*p**x*(1-p)**(t-k-x*(t_star+1))

    return Omega


def prob_time_seq(t,p,t_star,x,k):

    # Last modified: 27 May 2020

    '''
    Returns the probability of having a time sequence with x full blocks of ones and k
    trailing ones.
    '''

    if k==0:
        return binom(t-1-x*t_star,x)*p**x*(1-p)**(t-(t_star+1)*x)
    else:
        if t-k-x*(t_star+1)>=0:
            return binom(t-k-x*t_star,x)*p*p**x*(1-p)**(t-k-(t_star+1)*x)
        else:
            return 0



def avg_link_value(t,p,t_star):

    # Last modified: 20 July 2020

    if t_star==0:
        return p
    else:
        if t<=t_star+1:
            return 1-(1-p)**t
        else:
            num_blocks=int(np.floor((t-1)/(t_star+1)))
            
            prob=0
            for x in range(0,num_blocks+1):
                for k in range(1,t_star+2):
                    if t-k-x*(t_star+1)>=0:
                        prob+=binom(t-k-x*t_star,x)*p*p**x*(1-p)**(t-k-(t_star+1)*x)
                    else:
                        prob+=0
            
            return prob


def avg_link_value_asymptotic(p,t_star):

    # Last modified: 25 May 2020

    '''
    Returns the average link value (given by avg_link_value) in the limit t->infinity.
    '''

    return (t_star+1)*p/(1+t_star*p)



def fidelity_decay(s,f0,k,t_star):

    # Last modified: 2 April 2020

    '''
    Fidelity after s time steps of an amplitude damping channel applied to an initial
    noisy k-partite GHZ state with fidelity f0 to the pure state |GHZ_k>.

    t_star is the coherence time of the memory.
    '''

    l=np.exp(-s/t_star)

    fs=(1/4)*((2**k*f0-1)/(2**k-1))*(1+l**k+2*l**(k/2)+(1-l)**k)+(1/2)*((1-f0)/(2**k-1))*(l**k+(2-l)**k)

    return fs


#def fidelity_decay_state_bipartite(s,f0,t_star):

    # Last modified: 11 June 2020

#    '''
#    The state after s time steps of an amplitude damping channel applied to an initial
#    noisy k-partite GHZ state with fidelity f0 to the pure state |GHZ_k>.

#    t_star is the coherence time of the memory.
#    '''

#    l=np.exp(-s/t_star)

#    c1=1+(1/6)*l*(-6+l+2*f0*l)
#    c2=((4*f0-1)/6)*l
#    c3=-(1/6)*l*(-3+l+2*f0*l)
#    c4=(1/6)*(1+2*f0)*l**2

#    rho_out=c1*ket(2,[0,0])*ket(2,[0,0]).H+c2*ket(2,[0,0])*ket(2,[1,1]).H+c2*ket(2,[1,1])*ket(2,[0,0]).H+c3*ket(2,[0,1])*ket(2,[0,1]).H+c3*ket(2,[1,0])*ket(2,[1,0]).H+c4*ket(2,[1,1])*ket(2,[1,1]).H

#    return rho_out


def mem_time_prob(t,p,t_star,s):

    # Last modified: 15 April 2020

    '''
    Returns the probability Pr[S(t)=s,X(t)=1] and Pr[S(t)=s,X(t)=0], as well as
    Pr[S(t)=s]=Pr[S(t)=s,X(t)=0]+Pr[S(t)=s,X(t)=1].
    '''

    if t<=t_star+1:  # When X(t)=1, then in this case s has to be between 0 and t-1. If X(t)=0, then s can only be t_star.
        p1=p*(1-p)**(t-(s+1))
        if s==t_star:
            p0=(1-p)**t
        else:
            p0=0
        return p0,p1,p0+p1
    elif t>t_star+1:
        num_blocks=int(np.floor((t-1)/(t_star+1)))
        
        p1=0
        p0=0
        for x in range(0,num_blocks+1):
            if t-(s+1)-x*(t_star+1)>=0:
                p1+=binom(t-(s+1)-x*t_star,x)*p*p**x*(1-p)**(t-(s+1)-(t_star+1)*x)
            else:
                p1+=0
            
            if s==t_star:
                p0+=binom(t-1-x*t_star,x)*p**x*(1-p)**(t-(t_star+1)*x)
            else:
                p0=0

        return p0,p1,p0+p1
    else:
        return 0,0,0

    
def avg_mem_time(t,p,t_star):

    # Last modified: 15 April 2020

    if t<=t_star+1:
        return sum([s*mem_time_prob(t,p,t_star,s)[2] for s in range(0,t)])
    elif t>t_star+1:
        return sum([s*mem_time_prob(t,p,t_star,s)[2] for s in range(0,t_star+1)])


def avg_waiting_time_1link(t,p,t_star):

    # Last modified: 18 May 2020

    '''
    Calculates the average waiting time for one link when the request for entanglement
    is made at time t. For t=1 and t_star>=1, this is the usual 1/p. Similarly, for
    t_star=0 and any t>=1, we get 1/p. But, due to the cutoff, by starting at t>1 with
    t_star>=1, we can improve the average time to something less than 1/p.
    '''

    if t<=t_star+1:
        p0=(1-p)**t
    elif t>t_star+1:
        num_blocks=int(np.floor((t-1)/(t_star+1)))
        p0=0
        for x in range(0,num_blocks+1):
            p0+=binom(t-1-x*t_star,x)*p**x*(1-p)**(t-(t_star+1)*x)

    return (1/(p*(1-p)))*p0


def avg_link_fidelity(t,p,t_star,k,f0,t_coh=None):

    # Last modified: 20 May 2020

    '''
    Average fidelity after t time steps when the initial state is a noisy GHZ state with
    fidelity f0 to the state |GHZ_k>.

    t_coh is the coherence time of the memories. t_star is the cutoff. Note that t_star
    need not equal t_coh.
    '''

    if t_coh==None:
        t_coh=t_star

    f=0

    if t<=t_star+1:
        for s in range(t):
            f+=fidelity_decay(s,f0,k,t_coh)*mem_time_prob(t,p,t_star,s)[1]
    elif t>t_star+1:
        for s in range(t_star+1):
            f+=fidelity_decay(s,f0,k,t_coh)*mem_time_prob(t,p,t_star,s)[1]

    return f


def avg_link_fidelity_asymptotic(p,t_star,k,f0,t_coh=None):

    # Last modified: 25 May 2020

    '''
    Returns the average link fidelity (as given by avg_link_fidelity) as t->infinity.
    Also returns the average link fidelity given that the link is active.

    Only holds for t_star<infinity.
    '''

    if t_coh==None:
        t_coh=t_star
    
    f=(p/(1+t_star*p))*sum([fidelity_decay(s,f0,k,t_coh) for s in range(0,t_star+1)])

    F=(1/(t_star+1))*sum([fidelity_decay(s,f0,k,t_coh) for s in range(0,t_star+1)])

    return f,F


#def avg_state(t,p,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

#    '''
#    Returns the average quantum state of the link at time t. Holds only for 
#    t_star<infinity.

#    The initial state is a k-qubit isotropic state with fidelity f0 to the maximally
#    entangled state.

#    Currently only works for k=2.
#    '''

#    if t_coh==None:
#        t_coh=t_star

#    p_x=avg_link_value(t,p,t_star)

    # This state is unnormalized. It is the average state when the link value is one. Its trace is equal to the value given by avg_link_value().
#    rho_out1=(p/(1+t_star*p))*np.matrix(np.sum([mem_time_prob(t,p,t_star,s)[1]*fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))

    # This state is normalized. It is the average state *given* that the link is active.
#    rho_out2=(1/p_x)*np.matrix(np.sum([mem_time_prob(t,p,t_star,s)[1]*fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))

#    return rho_out1,rho_out2


#def avg_state_entanglement(t,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

#    '''
#    Calculates the entanglement of the average state of the link at time t using
#    log-negativity. The log-negativity is a faithful entanglement measure for two-qubit
#    states.

#    Currently only works for k=2, i.e., for two-qubit states.
#    '''

#    if t_coh==None:
#        t_coh=t_star

#    return log_negativity(avg_state(t,0.5,t_star,k,f0,t_coh=t_coh)[1],2,2)  # The average state given that the link is active does not depend on p, so we just put 0.5.


#def avg_state_asymptotic(p,t_star,k,f0,t_coh=None):

    # Last modified: 11 June 2020

#    '''
#    Returns the average quantum state of the link in the t->infinity limit.
#    Holds only for t_star<infinity.

#    The initial state is a k-qubit isotropic state with fidelity f0 to the maximally
#    entangled state.

#    Currently only works for k=2.
#    '''

#    if t_coh==None:
#        t_coh=t_star

    #rho0=isotropic_state(f0,2,fidelity=True)  # This function is only for bipartite isotropic states
    #gamma=1-np.exp(-1/t_coh)
    #A=amplitude_damping_channel(gamma)  # Noise channel for one qubit
    #Ak=tensor_channels([A for i in range(k)]) # Noise channel for all k qubits
    #rho_out=rho0
    #for s in range(1,t_star+1):
    #    Ak_s=compose_channels([Ak for j in range(s)])  # Noise channel for all k qubits applied s times
    #    rho_out=rho_out+apply_channel(Ak_s,rho0)
    #rho_out=(1/(t_star+1))*rho_out

    # This state is unnormalized. It is the average state when the link value is one. Its trace is equal to the value given by avg_link_value_asymptotic().
#    rho_out1=(p/(1+t_star*p))*np.matrix(np.sum([fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))
    
    # This state is normalized. It is the average state *given* that the link is active.
#    rho_out2=(1/(t_star+1))*np.matrix(np.sum([fidelity_decay_state_bipartite(s,f0,t_coh) for s in range(t_star+1)],0))

#    return rho_out1,rho_out2


#def avg_state_entanglement_asymptotic(t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

#    '''
#    Calculates the entanglement of the average state of the link in the t->infinity
#    limit using log-negativity. The log-negativity is a faithful entanglement measure
#    for two-qubit states.

#    Currently only works for k=2, i.e., for two-qubit states.
#    '''

#    if t_coh==None:
#        t_coh=t_star

#    return log_negativity(avg_state_asymptotic(0.5,t_star,k,f0,t_coh=t_coh)[1],2,2)  # The average state given that the link is active does not depend on p, so we just put 0.5.


def num_swaps(F_req,t,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Calculates the maximum number of entanglement swaps that can be achieved with a 
    collection of links all active simultaneously at time t, where all of the links have 
    the same value of t_star and t_coh. We approximate the fidelity after swapping 
    as the product of the fidelities of the individual links. (This approximation is
    good for high-fidelity (>0.95) links.)

    F_req is the required fidelity after swapping.
    '''

    if t_coh==None:
        t_coh=t_star

    F=avg_link_fidelity(t,0.5,t_star,k,f0,t_coh=t_coh)[1]  # The fidelity value needed does not depend on p, so we just put p=0.5
    #F=avg_link_fidelity_asymptotic(0.5,t_star,k,f0,t_coh=t_coh)[1]  # The fidelity value needed does not depend on p, so we just put p=0.5

    return max([0,np.floor(np.log(F_req)/np.log(F)-1)])


def num_swaps_asymptotic(F_req,t_star,k,f0,t_coh=None):

    # Last modified: 12 June 2020

    '''
    Calculates the maximum number of entanglement swaps that can be achieved with a 
    collection of links all active simultaneously in the t->infinity limits, where all
    of the links have the same value of t_star and t_coh. We approximate the fidelity
    after swapping as the product of the fidelities of the individual links.
    (This approximation is good for high-fidelity (>0.95) links.)

    F_req is the required fidelity after swapping.
    '''

    if t_coh==None:
        t_coh=t_star

    F=avg_link_fidelity_asymptotic(0.5,t_star,k,f0,t_coh=t_coh)[1]  # The fidelity value needed does not depend on p, so we just put p=0.5

    return max([0,np.floor(np.log(F_req)/np.log(F)-1)])



def avg_rate(t,p,t_star):

    # Last modified: 27 May 2020

    '''
    Returns the average rate after t time steps, defined as the ratio of the number of
    successful attempts in t time steps to the number of attempts in t time steps.
    '''

    num_blocks=int(np.floor((t-1)/(t_star+1)))

    R=0

    if t<=t_star:
        for k in range(1,t+1):
            R+=(1/(t-k+1))*p*(1-p)**(t-k)
    else:
        for x in range(0,num_blocks+1):
            R+=(x/(t-t_star*x))*prob_time_seq(t,p,t_star,x,0)
            for k in range(1,t_star+2):
                pr=prob_time_seq(t,p,t_star,x,k)
                if pr>0:  # The condition t-k-x*(t_star+1)>=0 must be satisfied.
                    R+=((x+1)/(t-k-t_star*x+1))*pr
                else:
                    R+=0

    return R


def num_successes(t,t_star,x,k):

    # Last modified: 4 July 2020

    if t<=t_star+1:
        if k==0:
            return 0
        else:
            return 1
    else:
        if k==0:
            return x
        else:
            return x+1


def num_requests(t,t_star,x,k):

    # Last modified: 4 July 2020

    if t<=t_star+1:
        return t-k+1
    else:
        if k==0:
            return t-t_star*x
        else:
            return t-k-t_star*x+1



def rate_history(t,t_star,x,k):

    # Last modified: 4 July 2020

    return num_successes(t,t_star,x,k)/num_requests(t,t_star,x,k)
    #if t<=t_star+1:
    #    return 1/(t-k+1)
    #else:
    #    if k==0:
    #        return x/(t-t_star*x)
    #    else:
    #        return (x+1)/(t-k-t_star*x+1)



def avg_rate_sublinks(t,p,t_star):

    # Last modified: 4 July 2020

    '''
    Returns the average rate for a collection of links. Currently only works for
    two links. p=[p1,p2] is the list of probabilities for the links,
    and t_star=[t_star1,t_star2] is the list of cutoffs for the two links.
    '''

    t_star1=t_star[0]
    t_star2=t_star[1]
    p1=p[0]
    p2=p[1]

    num_blocks1=int(np.floor((t-1)/(t_star1+1)))
    num_blocks2=int(np.floor((t-1)/(t_star2+1)))

    if t<=t_star1+1:
        m1=t+1
    else:
        m1=t_star1+2
    
    if t<=t_star2+1:
        m2=t+1
    else:
        m2=t_star2+2

    R=0
    for x1 in range(0,num_blocks1+1):
        for k1 in range(0,m1):
            for x2 in range(0,num_blocks2+1):
                for k2 in range(0,m2):
                    s=num_successes(t,t_star1,x1,k1)+num_successes(t,t_star2,x2,k2)
                    r=num_requests(t,t_star1,x1,k1)+num_requests(t,t_star2,x2,k2)
                
                    pr1=prob_time_seq(t,p1,t_star1,x1,k1)
                    pr2=prob_time_seq(t,p2,t_star2,x2,k2)

                    if pr1==0 or pr2==0:
                        R+=0
                    else:
                        R+=(s/r)*pr1*pr2

    return R




#######################################################################################
#######################################################################################

def link_gen_simulate(M,t_star,p,time_steps,num_rounds,F0=1,parallel=False):

    # Last modified: 7 March 2020

    '''
    Simulates the link generation process in a network with
    M source stations to estimate the average number of links, 
    E[L_n(M,t_star)], established in n time steps/trials (given by time_steps). p is the
    probability for establishing each link in the network,
    and t_star is the cutoff number of time steps for each quantum memory.
    Both p and t_star can be lists (of length M) specifying different
    edge probabilities and different memory cutoffs. Each link is associated
    with one quantum memory at each end of the link.

    num_rounds is the number of times the sequence of time_steps time steps should be 
    executed.

    F0 is the fidelity of the Bell pairs released by the source. We assume the model
    in which the initial Bell state from the source is of the form

        F0*|Phi^+><Phi^+|+((1-F0)/3)*(|Phi^-><Phi^-|+|Psi^+><Psi^+|+|Psi^-><Psi^-|).

    To model decoherence, we assume that at each time step an amplitude damping channel
    is applied to each qubit of the entangled pair, where the damping parameter is

        gamma=1-e^(-1/t_star).

    '''

    edges=range(1,M+1)

    if type(p)==float:  # If all edges have the same probability, then make a list of equal probabilities
        p=p*np.ones(M)
    
    if type(t_star)==int:
        t_star=t_star*np.ones(M)

    mem_times={}  # Dictionary to keep track of the memory time of an occupied memory at the end of each round.
    avg_mem_times={}  # Dictionary for the average memory time at the end of each round.
    fidelities={} # Dictionary to keep track of the fidelities of the entangled pairs at the end of each round.
    avg_fidelities={} # Dictionary for the average fidelity of an entangled pair at the end of each round.
    active_fractions={} # Dictionary for the fraction of time a link is active for each round.
    avg_active_fractions={} # Dictionary for the average fraction of time a link is active.
    
    for edge in edges:
        mem_times[edge]=[]
        fidelities[edge]=[]
        active_fractions[edge]=[]


    def initialize_memories():

        memories={}
        for edge in edges:
            memories[edge]=None

        return memories

    def initialize_links():

        links={}
        for edge in edges:
            links[edge]=0
        
        return links

    def calculate_fidelity(edge,F0,n):

        return (1/2)*(1+np.exp(-n/t_star[edge-1])*(2*F0-1))

    def run_round():

        count=0

        memories=initialize_memories()
        links=initialize_links()

        storage_times={}   # Dictionary for the time that a qubit is stored in memory at the end of the round
        fids={}  # Contains the fidelity of each link at the end of num_trials trials
        active={}  # Stores counters for the fraction trials each link is active
        for edge in edges:
            storage_times[edge]=None
            fids[edge]=0
            active[edge]=0

        links_to_reset=[]

        while count<time_steps:  # We start the counter from 0, as above. The first trial thus corresponds to count=0. So we need "<", NOT "<="!

            count+=1
            for link in links_to_reset:
                links[link]=0
            links_to_reset=[]

            for edge in edges:
                if links[edge]==1:
                    memories[edge]+=1
                    active[edge]+=1
                    if memories[edge]==t_star[edge-1]:
                        links_to_reset.append(edge)
                elif links[edge]==0:
                    if np.random.rand()<=p[edge-1]:
                        links[edge]+=1
                        active[edge]+=1
                        memories[edge]=0  # If the link is created, start the memory counter at 0.
                        if memories[edge]==t_star[edge-1]:  # If creating a link is successful and causes the memory to reach its cutoff, then reset it for the next time step.
                            links_to_reset.append(edge)
        num_links=0
        for edge in edges:
            active[edge]=active[edge]/time_steps
            if links[edge]==1:
                num_links+=1
                storage_times[edge]=memories[edge]  # We only care about the memory time when a qubit is in the memory at the end of the round
                fids[edge]=calculate_fidelity(edge,F0,memories[edge])
        
        return num_links,memories,storage_times,fids,active

    if parallel:
        data=Parallel(n_jobs=3)(delayed(run_round)() for j in range(num_rounds))
    else:
        data=[run_round() for j in range(num_rounds)]
    
    N_links=[d[0] for d in data]
    times=[d[2] for d in data]
    F=[d[3] for d in data]
    A=[d[4] for d in data]

    for j in range(num_rounds):
        for edge in edges:
            active_fractions[edge].append(A[j][edge])
            if times[j][edge]!=None:
                mem_times[edge].append(times[j][edge])
                fidelities[edge].append(F[j][edge])

    # Take the average over all rounds for each edge
    for edge in edges:
        avg_mem_times[edge]=np.sum(mem_times[edge])/num_rounds
        avg_fidelities[edge]=np.sum(fidelities[edge])/num_rounds 
        avg_active_fractions[edge]=np.sum(active_fractions[edge])/num_rounds
    
    return np.mean(N_links),np.mean(N_links)/M,times,mem_times,avg_mem_times,fidelities,avg_fidelities,active_fractions,avg_active_fractions


def waiting_time_prob(t,p,t_star):

    # Last modified: 5 March 2020

    '''
    Determines the probability of waiting t time steps to establish M links. p and t_star
    should be lists of size M containing the link probabilities and the corresponding
    memory cutoffs.
    '''

    M=len(p)

    O={}
    O_seqs={}
    O_probs={}
    for j in range(M):
        O[j]=generate_time_sequences(t,t_star[j],p[j],final_one=1)
        O_seqs[j]=list(O[j].keys())
        O_probs[j]=list(O[j].values())
    

    num_seq=[range(num_time_sequences(t,t_star[j],final_one=1)) for j in range(M)]

    num_seq_product=list(product(*num_seq))

    p=0
    good_elems=[]

    for elem in num_seq_product:
        prod=tuple(1*np.all([O_seqs[j][elem[j]] for j in range(M)],axis=0))
        if prod==tuple([0]*(t-1)+[1]):
            good_elems.append(elem)
            p+=np.product([O_probs[j][elem[j]] for j in range(M)])

    return p,good_elems


def link_join_simulate_line(N,t_star,p,q,time_steps,num_rounds,F0=1,parallel=False):
    
    # Last modified: 7 March 2020

    '''
    Simulates the link creation process for time_steps time steps along a line of nodes,
    where N is the number of nodes. The number of links is N-1. t_star and p should be
    lists of size N-1 containing, respectively, the cutoffs and the creation probability
    of each link. q should be a list of N-2 elements, with each element being the
    Bell measurement success probability at the itermediate nodes.
    
    num_rounds is the number of times the sequence of time_steps time steps should be 
    executed.

    F0 is the fidelity of the Bell pairs released by the source. We assume the model
    in which the initial Bell state from the source is of the form

        F0*|Phi^+><Phi^+|+((1-F0)/3)*(|Phi^-><Phi^-|+|Psi^+><Psi^+|+|Psi^-><Psi^-|).

    To model decoherence, we assume that at each time step an amplitude damping channel
    is applied to each qubit of the entangled pair, where the damping parameter is

        gamma=1-e^(-1/t_star).
    '''

    edges=range(1,N)
    M=len(edges)

    if type(p)==float:
        p=p*np.ones(M)

    if type(q)==float:
        q=q*np.ones(N-2)

    if type(t_star)==int:
        t_star=t_star*np.ones(M)



    return None



==> Plots/opt_policy_1link.py <==
from qutipy import *
from scipy.linalg import block_diag
from itertools import product
from scipy.optimize import minimize
from joblib import Parallel,delayed
import time
import multiprocessing


'''
Evolution of one link without purification.
'''

def get_source_and_erasure(alt=False,p=1,f0=1):

    # Last modified: 1 April 2020

    if alt:
        q1=np.sqrt(p)
        q2=np.sqrt(p)

        Bell=(1/np.sqrt(2))*(ket(3,[0,0])+ket(3,[1,1]))

        #rho_S=Bell*Bell.H

        Id_qubit=np.matrix([[1,0,0],[0,1,0],[0,0,0]])

        rho_S=f0*Bell*Bell.H+((1-f0)/3)*(tensor(Id_qubit,Id_qubit)-Bell*Bell.H)

        tau_nothing=(1/(1-q1*q2))*(q1*(1-q2)*tensor(Id_qubit/2,ket(3,2)*ket(3,2).H)+(1-q1)*q2*tensor(ket(3,2)*ket(3,2).H,Id_qubit/2)+(1-q1)*(1-q2)*ket(3,[2,2])*ket(3,[2,2]).H)

        Pi={}
        Pi[1]=tensor(Id_qubit,Id_qubit)
        Pi[0]=tensor(eye(3),eye(3))-Pi[1]

    else:
        Bell=(1/np.sqrt(2))*(ket(5,[0])+ket(5,[3]))

        Id_2qubits=block_diag(eye(4),0)
        
        rho_S=f0*Bell*Bell.H+((1-f0)/3)*(Id_2qubits-Bell*Bell.H)
        
        #rho_S=Bell*Bell.H

        tau_nothing=ket(5,[4])*ket(5,[4]).H

        Pi={}
        Pi[0]=ket(5,[4])*ket(5,[4]).H
        Pi[1]=ket(5,[0])*ket(5,[0]).H+ket(5,[1])*ket(5,[1]).H+ket(5,[2])*ket(5,[2]).H+ket(5,[3])*ket(5,[3]).H


    return rho_S,tau_nothing,Pi,Bell*Bell.H
    

def get_decoherence_channel(t_star,alt=False):

    # Last modified: 1 April 2020

    if alt:
        gamma=1-np.exp(-1/t_star)
        K=amplitude_damping_channel(gamma)
        A0=block_diag(K[0],1)
        #A0=block_diag(K[0],0)
        A1=block_diag(K[1],0)
        A2_0=tensor(A0,A0)
        A2_1=tensor(A0,A1)
        A2_2=tensor(A1,A0)
        A2_3=tensor(A1,A1)
        A2=[A2_0,A2_1,A2_2,A2_3]
    else:
        gamma=1-np.exp(-1/t_star)
        K=amplitude_damping_channel(gamma)
        K2=n_channel_uses(K,2)

        A2=[np.matrix(block_diag(K2[0],1))]+[np.matrix(block_diag(K2[j],0)) for j in range(1,len(K2))]
        #A2=[np.matrix(block_diag(K2[0],0))]+[np.matrix(block_diag(K2[j],0)) for j in range(1,len(K2))]

    return A2


def fidelity_decay(s,f0,k,t_star):

    # Last modified: 2 April 2020

    '''
    Fidelity after s time steps of an amplitude damping channel applied to an initial
    noisy k-partite GHZ state with fidelity f0 to the pure state |GHZ_k>.
    '''

    l=np.exp(-s/t_star)

    fs=(1/4)*((2**k*f0-1)/(2**k-1))*(1+l**k+2*l**(k/2)+(1-l)**k)+(1/2)*((1-f0)/(2**k-1))*(l**k+(2-l)**k)

    return fs


def compile_history(t,X,A):

    # Last modified: 1 April 2020

    '''
    Returns the time sequence up to time t given the link statuses in X and
    the actions in A up to time t.

    X is a dictionary such that X[j] is the status at time j, 1<=j<=t.
    A is a dictionary such that A[k] is the action at time k, 1<=k<=t-1.    
    '''

    Y={}
    H={}
    H2={}

    Y[1]=X[1]
    H[1]=Y[1]
    H2[1]=str(Y[1])

    for j in range(2,t+1):
        Y[j]=(A[j-1],X[j])
        H[j]=[Y[k] for k in range(1,j+1)]
        H[j]=tuple(H[j])

        H2[j]=str(Y[1])
        for k in range(2,j+1):
            H2[j]+=str(Y[k][0])
            H2[j]+=str(Y[k][1])

    return H,Y,H2


def get_status_and_actions(hist):

    # Last modified: 13 May 2020

    '''
    Takes a history and returns a dictionary X of link statuses and dictionary A of
    actions.
    '''

    if type(hist)==int:
        t=1
    else:
        t=len(hist)

    X={}
    A={}

    if t==1:
        X[1]=hist

        return X,A
    else:
        X[1]=hist[0]
        for j in range(2,t+1):
            X[j]=hist[j-1][1]
            A[j-1]=hist[j-1][0]

        return X,A


def check_valid_history(hist,Pol=None,deterministic=False):

    # Last modified: 22 May 2020

    '''
    Checks if the history hist has non-zero probability.
    '''

    if type(hist)==int:
        t=1
    else:
        t=len(hist)

    if Pol==None:
        if prob_t_deterministic(hist,t,0.5,5)[0]==0:
        # If this probability is zero, then it is zero no matter what policy is
        # followed (i.e., prob_t() also gives zero); but prob_t_deterministic can be
        # non-zero and prob_t() for the same history can be zero, since prob_t() takes
        # a policy as well for the input.
            return 0
        else:
            return 1
    else:
        if prob_t(hist,Pol,t,0.5,5,deterministic=deterministic)[0]==0:
            return 0
        else:
            return 1


def filter_policy(t,Pol,deterministic=False):

    # Last modified: 23 May 2020

    '''
    Takes a policy and retains only those elements for which the history is valid under
    that policy.
    '''

    Pol_new={}

    for j in range(1,t):
        Pol_new[j]={}
        Pol_histories=list(Pol[j].keys())
        for hist in Pol_histories:
            if check_valid_history(hist,Pol=Pol,deterministic=deterministic):
                Pol_new[j][hist]=Pol[j][hist]
            else:
                continue

    return Pol_new


def build_history(t,Pol,deterministic=False,parallel=False):

    # Last modified: 23 May 2020

    '''
    Takes a policy up to time t and returns a history for time t+1 that is consistent
    with the policy, i.e., only returns those histories that are non-zero under that
    policy.
    '''

    H=list(Pol[t].keys())

    H_new=[]

    def iteration(hist):

        if t==1:
            hist2_0=(hist,(Pol[t][hist],0))
            hist2_1=(hist,(Pol[t][hist],1))
        else:
            hist2_0=tuple(list(hist)+[(Pol[t][hist],0)])
            hist2_1=tuple(list(hist)+[(Pol[t][hist],1)])

        v0=check_valid_history(hist2_0,Pol=Pol,deterministic=deterministic)
        v1=check_valid_history(hist2_1,Pol=Pol,deterministic=deterministic)

        if v0==1 and v1==1:
            return [hist2_0, hist2_1]
        elif v0==1 and v1==0:
            return hist2_0
        elif v0==0 and v1==1:
            return hist2_1
        elif v0==0 and v1==0:
            return None


    if parallel:
        results=Parallel(n_jobs=5)(delayed(iteration)(hist) for hist in H)
        for result in results:
            if result==None:
                continue
            else:
                if type(result)==list:
                    H_new.append(result[0])
                    H_new.append(result[1])
                else:
                    H_new.append(result)
    else:
        for hist in H:
            results=iteration(hist)
            if results==None:
                continue
            else:
                if type(results)==list:
                    H_new.append(results[0])
                    H_new.append(results[1])
                else:
                    H_new.append(results)        
        #for x in range(2):
        #    if t==1:
        #        hist2=(hist,(Pol[t][hist],x))
        #    else:
        #        hist2=tuple(list(hist)+[(Pol[t][hist],x)])
            
        #    if check_valid_history(hist2,Pol=Pol,deterministic=deterministic):
        #        H_new.append(hist2)

    return H_new



def get_all_histories(t,alt_repr=False,sift=False,alt=False,parallel=False,Pol=None,deterministic=False):

    # Last modified: 22 May 2020

    '''
    If sift=True, then only those histories with non-zero probability are returned.
    If a policy is given, then the sifting is done relative to that policy. Also, if a
    policy is given, it must contain all of the histories (i.e., the policy cannot
    contain sifted histories.)
    '''


    X_raw=list(product(*[range(0,2)]*t))
    A_raw=list(product(*[range(0,2)]*(t-1)))

    def iteration(x,a):
        X=dict(zip(list(range(1,t+1)),x))
        A=dict(zip(list(range(1,t)),a))

        hist=compile_history(t,X,A)[0][t]

        if sift:
            if check_valid_history(hist,Pol=Pol,deterministic=deterministic):
                return hist
            else:
                return None
        else:
            return hist

    
    if parallel:
        H=Parallel(n_jobs=5)(delayed(iteration)(x,a) for x in X_raw for a in A_raw)
    else:
        H=[]
        for x in X_raw:
            for a in A_raw:
                H.append(iteration(x,a))

    H=[hist for hist in H if hist!=None]

    return H



def construct_random_policy(t):

    # Last modified: 1 April 2020

    '''
    Pol[t][history]=2x2 matrix. For time t, we need the first index of Pol to range
    from 1 to t-1.
    '''

    Pol={}

    for j in range(1,t):
        Pol[j]={}
        H_j=get_all_histories(j)
        for hist in H_j:
            #Pol[j][hist]=RandomDensityMatrix(2)
            r=np.random.rand()  # Chosen uniformly at random from [0,1).
            Pol[j][hist]=np.matrix([[r,0],[0,1-r]])

    return Pol


def construct_policy(t,R):

    # Last modified: 2 April 2020

    '''
    R should be a dictionary of lists of numbers between 0 and 1.
    The length of the dictionary should be t-1, and the length of the lists
    for each time should be equal to the number of histories up to that time.
    '''

    Pol={}

    for j in range(1,t):
        Pol[j]={}
        H_j=get_all_histories(j)
        count=0
        for hist in H_j:
            r=R[j][count]
            Pol[j][hist]=np.matrix([[r,0],[0,1-r]])
            count+=1

    return Pol


def special_policy(t,t_star,deterministic=True,sift=True,parallel=False):

    # Last modified: 17 May 2020

    Pol={}

    for j in range(1,t):
        Pol[j]={}
        H_j=get_all_histories(j,sift=sift,parallel=parallel)
        
        if j==1:
            for hist in H_j:
                x_tot=hist
                s=np.mod(x_tot-1,t_star+1)
                if s==t_star:
                    s_prime=1
                else:
                    s_prime=0
                if deterministic:
                    Pol[j][hist]=s_prime
                else:
                    Pol[j][hist]=ket(2,[s_prime])*ket(2,[s_prime]).H
        else:
            for hist in H_j:
                x_tot=hist[0]
                for k in range(1,j):
                    x_tot+=hist[k][1]
                
                s=np.mod(x_tot-1,t_star+1)
                if s==t_star:
                    s_prime=1
                else:
                    s_prime=0
                if deterministic:
                    Pol[j][hist]=s_prime
                else:
                    Pol[j][hist]=ket(2,[s_prime])*ket(2,[s_prime]).H

    return Pol


def simple_policy(t,sift=True,parallel=False):

    # Last modified: 21 May 2020

    '''
    This is a simple Markovian policy in which the action to perform is based solely on
    the link status at the curren time. If the status is 0, then request (1), and if 
    the status is 1, then wait (0). This is equivalent to the special policy with 
    cutoff t_star=infinity.
    '''

    Pol={}

    for j in range(1,t):
        Pol[j]={}
        Hj=get_all_histories(j,sift=sift,parallel=parallel)

        if j==1:
            for hist in Hj:
                if hist==0:
                    Pol[j][hist]=1
                elif hist==1:
                    Pol[j][hist]=0
        else:
            for hist in Hj:
                if hist[j-1][1]==0:
                    Pol[j][hist]=1
                elif hist[j-1][1]==1:
                    Pol[j][hist]=0
        
    return Pol


def extreme_policy(t,action,sift=True,parallel=False):

    # Last modified: 21 May 2020

    '''
    Policy that does the same action at all times, for all histories. The variable
    'action' is either 0 (for wait) or 1 (for request).

    Need t>=2.
    '''

    Pol={}

    for j in range(1,t):
        Pol[j]={}
        Hj=get_all_histories(j,sift=sift,parallel=parallel)

        for hist in Hj:
            Pol[j][hist]=action        

    return Pol



def special_policy_2(t,t_crit,sift=True,parallel=False):

    # Last modified: 21 May 2020

    '''
    Policy in which we do the simple policy if t<=t_crit. If t>t_crit, then
    up to time t-t_crit we always request (i.e., do an extreme policy), and beyond
    t-t_crit we do the simple policy.
    '''


    if t<=t_crit:
        return simple_policy(t,sift=sift,parallel=parallel)
    else:
        t_diff=t-t_crit
        
        Pol_simple=simple_policy(t,sift=sift,parallel=parallel)
        Pol=extreme_policy(t_diff+1,1,sift=sift,parallel=parallel)  # Do the extreme policy given by requesting for all times up to time t_diff

        for j in range(t_diff+1,t):
            Pol[j]=Pol_simple[j]  # For all remaining times, do the simple policy

        return Pol


def sigma_1(w,alt=False,p=1,f0=1,normalized=True):

    # Last modified: 1 April 2020

    '''
    Only works for two-qubit states for now. Also, source state rho_S hardcoded to the
    maximally entangled state for now.

    w is either 0 or 1.
    '''
    
    rho_S,tau_nothing,_,_=get_source_and_erasure(alt,p,f0=f0)
    
    if normalized:
        return w*rho_S+(1-w)*tau_nothing
    else:
        return w*p*rho_S+(1-w)*(1-p)*tau_nothing



def evolve(sigma_in,a,w,p,t_star,rho_action,f0=1,alt=False):

    # Last modified: 1 April 2020

    '''
    'a' specifies the action taken at the current time, and 'w' is the link
    status resulting from the action.

    rho_action is a quantum state corresponding to which of the possible actions are
    taken, and in general it depends on the entire history (link statuses and previous
    actions). For now, rho_action is a single-qubit state (i.e., 2x2 matrix),
    corresponding to two possible actions.

    prob is the conditional probability of a and w given the history.
    '''

    rho_S,tau_nothing,Pi,_=get_source_and_erasure(alt,p,f0=f0)
    
    if a==0:
        action_prob=np.trace(ket(2,[0])*ket(2,[0]).H*rho_action)
        A2=get_decoherence_channel(t_star,alt=alt)
        out=action_prob*Pi[w]*apply_channel(A2,sigma_in)*Pi[w]
    elif a==1:
        action_prob=np.trace(ket(2,[1])*ket(2,[1]).H*rho_action)
        out=action_prob*Pi[w]*(np.trace(sigma_in)*(p*rho_S+(1-p)*tau_nothing))*Pi[w]

    return out


def prob_t_deterministic(hist,t,p,t_coh,f0=1,alt=False,alt_pol=False):

    # Last modified: 13 May 2020

    '''
    For t>=2. Returns the joint probability 
        
        Pr[X(1)=x1,A(1)=a1,A(2)=a2,X(3)=x3,...,A(t-1)=a_{t-1},X(t)=xt],

    where the values x1,x2,..., and a1,a2,..., are given by the dictionaries
    X and A, such that X[1]=x1, X[2]=x2, etc., and A[1]=a1, A[2]=a2, etc, when actions
    aj are executed deterministically. X and A are given via the history hist.

    X is a dictionary such that X[j]=xj for 1<=j<=t, and A is a dictionary such that
    A[j]=aj for 1<=j<=t-1.
    '''

    _,_,_,rho_Bell=get_source_and_erasure(alt,p,f0=f0)

    X,A=get_status_and_actions(hist)

    s={}
    s[1]=sigma_1(X[1],alt=alt,p=p,f0=f0,normalized=False)

    for j in range(2,t+1):
        s[j]=evolve(s[j-1],A[j-1],X[j],p,t_coh,ket(2,A[j-1])*ket(2,A[j-1]).H,f0=f0,alt=alt)
        
    P=np.trace(s[t])
    f=fidelity(s[t],rho_Bell)

    return P,f


def get_success_rate(hist,t):

    # Last modified: 17 June 2020

    '''
    Gets the success rate up to time t of the history hist, which is defined to be

        R(t)(hist) = \sum_{j=1}^t A(j-1)X(j) / \sum_{j=1}^t A(j-1).
    '''

    A=np.array([1]+[hist[j][0] for j in range(1,t)]) # Actions in the history. Prepend a 1 to this list because the very first thing is to request
    X=np.array([hist[0]]+[hist[j][1] for j in range(1,t)]) # Link values in the history.

    return np.sum(A*X)/np.sum(A)


def avg_success_rate(t,p,Pol,t_star=1,alt=False,deterministic=False,parallel=False):

    # Last modified: 17 June 2020

    '''
    Gets the average success rate up to time t under the policy Pol.

    t_star (which is actually the memory coherence time) is irrelevant to this calculation.

    Works for t>=2.
    '''

    H=list(Pol[t-1].keys())

    R=0

    def iteration(h):

        if t-1==1:
            h2=[h]
        else:
            h2=list(h)

        a=Pol[t-1][h] # The next action as given by the policy

        r=0

        for x in range(2):
            h3=[]
            h3=h2+[(a,x)]
            h3=tuple(h3)

            #pr=prob_t_deterministic(hist,t,p,t_star,alt=alt)
            pr=prob_t(h3,Pol,t,p,t_star,alt=alt,deterministic=deterministic)[0]
            r+=pr*get_success_rate(h3,t)

        return r


    if parallel:
        results=Parallel(n_jobs=4)(delayed(iteration)(h) for h in H)
        return np.sum(results)
    else:
        R=0
        for h in H:
            R+=iteration(h)
        return R



def get_memory_time(hist,t):

    # Last modified: 22 May 2020

    '''
    Time that the link is held in memory for the given history hist up to time t.
    '''

    if hist[t-1][1]==0:   # Link is not active at the end of the final time step
        return -1
    else:
        A=np.array([1]+[hist[j][0] for j in range(1,t)])  # Actions in the history. Prepend a 1 to this list because the very first thing is to request

        last_request=np.argwhere(A==1)[-1][0]  # Time slot of the last request

        values=[hist[last_request+j][1] for j in range(1,t-last_request)]

        return sum(values)


def mem_time_prob(t,p,t_star,x,m,Pol,f0=1,alt=False,deterministic=False,parallel=False):

    # Last modified: 22 May 2020

    '''
    Returns the joint probability Pr[X(t)=x,M(t)=m] when following the policy Pol.
    The value m should be between 0 and t-1.
    '''

    #H=get_all_histories(t,sift=sift,parallel=parallel)
    H=list(Pol[t-1].keys())  # History up to time t-1

    def iteration(h):
        
        p_tmp=0

        if t-1==1:
            h2=[h]
        else:
            h2=list(h)

        for a in range(2):
            h3=[]
            h3=h2+[(a,x)]
            h3=tuple(h3)

            if get_memory_time(h3,t)==m:
                p_tmp+=prob_t(h3,Pol,t,p,t_star,f0=f0,alt=alt,deterministic=deterministic)[0]
    
        return p_tmp

    if parallel:
        results=Parallel(n_jobs=5,batch_size=15)(delayed(iteration)(h) for h in H)
        return sum(results)
    else:
        pr=0
        for h in H:
            pr+=iteration(h)

        return pr



def avg_link_fidelity(t,p,t_star,Pol,f0=1,alt=False,deterministic=False,parallel=False):

    # Last modified: 22 May 2020

    '''
    Gives the average fidelity of the link when the link is active. This should give the
    same answer as the function link_active_prob.
    '''

    f=0

    for m in range(t):
        f+=fidelity_decay(m,f0,2,t_star)*mem_time_prob(t,p,t_star,1,m,Pol,f0=f0,alt=alt,deterministic=deterministic,parallel=parallel)

    return f



def prob_t(hist,Pol,t,p,t_star,f0=1,alt=False,alt_pol=False,deterministic=False):

    # Last modified: 13 May 2020

    '''
    Returns the joint probability (for t>=2)
        
        Pr[X(1)=x1,A(1)=a1,A(2)=a2,X(3)=x3,...,A(t-1)=a_{t-1},X(t)=xt],

    where the values x1,x2,..., and a1,a2,..., are given by the dictionaries
    X and A, such that X[1]=x1, X[2]=x2, etc., and A[1]=a1, A[2]=a2, etc. X and A are
    given via the history hist.

    Pol is a dictionary of dictionaries containing of 2x2 density matrices corresponding
    to the actions at each time up to t (i.e., Pol is the policy). For t time steps, Pol
    should contains t-1 elements.

        Pol[t][(history)] = 2x2 matrix

    If alt_pol=True, the Pol should be specified such that Pol[t][(history)]=r, where r
    is a number between 0 and 1. Then, the corresponding policy density matrix is
    [[r,0],[0,1-r]].

    If deterministic=True, then the policy Pol can be specified as Pol[t][(history)]=a,
    where a is the action (i.e., does not need to be a density matrix).

    The difference between this function and prob_t_deterministic() is that in this 
    function there is the possibility of obtaining a probability of 0 if a history
    is given that is not consistent with the given policy. The same history could
    result in a non-zero probability when input to prob_t_determinisitc().

    '''

    _,_,_,rho_Bell=get_source_and_erasure(alt,p,f0=f0)
    
    X,A=get_status_and_actions(hist)

    H,_,H2=compile_history(t-1,X,A)

    p1=p**X[1]*(1-p)**(1-X[1]) # Link probability at the end of the first time step
    s1=p1*sigma_1(X[1],alt=alt,p=p,f0=f0)  # State at the end of the first time step

    s={}
    s[1]=s1

    if t==1:
        P=np.trace(s[1])
        return P,fidelity(s[1],rho_Bell)
    else:
        for j in range(2,t+1):
            if alt_pol:
                r=Pol[j-1][int(H2[j-1],2)]
                P=np.matrix([[r,0],[0,1-r]])
                s[j]=evolve(s[j-1],A[j-1],X[j],p,t_star,P,f0=f0,alt=alt)
            else:
                if deterministic:
                    a=Pol[j-1][H[j-1]]
                    rho_action=ket(2,a)*ket(2,a).H
                    s[j]=evolve(s[j-1],A[j-1],X[j],p,t_star,rho_action,f0=f0,alt=alt)
                else:
                    s[j]=evolve(s[j-1],A[j-1],X[j],p,t_star,Pol[j-1][H[j-1]],f0=f0,alt=alt)

        P=np.trace(s[t])

        return P,fidelity(s[t],rho_Bell)



def link_active_prob(t,p,t_star,Pol,f0=1,alt=False,sift=True,parallel=False,alt_pol=False,deterministic=False):

    # Last modified: 21 May 2020

    '''
    Probability that a link is active at time t.
    '''

    H=list(Pol[t-1].keys())  # The policy already contains the history up to time t-1, so no need to regenerate!
    #Ht=get_all_histories(t,sift=sift,alt=alt,parallel=parallel)
    #H=[hist for hist in Ht if hist[t-1][1]==1]  # Only those histories for which the final status is 1

    def iteration(h):

        p_h=0
        f_h=0

        if t-1==1:
            h2=[h]
        else:
            h2=list(h)

        for a in range(2):
            h3=[]
            h3=h2+[(a,1)]
            h3=tuple(h3)

            pr,f=prob_t(h3,Pol,t,p,t_star,f0=f0,alt=alt,alt_pol=alt_pol,deterministic=deterministic)

            p_h+=pr
            f_h+=f

        return p_h,f_h

    if parallel:
        results=Parallel(n_jobs=5,batch_size=15)(delayed(iteration)(h) for h in H)
        pr=sum([result[0] for result in results])
        f=sum([result[1] for result in results])
    else:
        pr=0
        f=0
        for h in H:
            pr_h,f_h=iteration(h)
            pr+=pr_h
            f+=f_h

    return pr,f,f/pr



def advance_policy(t,p,t_star,Pol_prev,f0=1,alt=False,parallel=False,deterministic=False):

    # Last modified: 1 January 2021

    '''
    Takes a policy up to time t-1 and returns a policy for time t by taking the
    policy for the previous time and doing the action that maximizes the objective 
    function (i.e., the 'forward greedy' policy).

    Works for t>=1.
    '''

    if t==1:

        A=[]
        for h in [0,1]:
            hist2_0=(h,(0,1))
            hist2_1=(h,(1,1))
            
            F0=prob_t_deterministic(hist2_0,t+1,p,t_star,f0=f0,alt=alt)[1]
            F1=prob_t_deterministic(hist2_1,t+1,p,t_star,f0=f0,alt=alt)[1]

            A.append(np.argmax([F0,F1]))
        
        return {1:{0:A[0],1:A[1]}}

    else:
        H=build_history(t-1,Pol_prev,deterministic=deterministic,parallel=parallel) # Gives a history for time t consistent with Pol_prev

        Pol_new={}
        for j in range(1,t):
            Pol_new[j]=Pol_prev[j]

        Pol_new[t]={}

        def iteration(hist):

            hist2_0=tuple(list(hist)+[(0,1)])
            hist2_1=tuple(list(hist)+[(1,1)])

            F0=prob_t_deterministic(hist2_0,t+1,p,t_star,f0=f0,alt=alt)[1]
            F1=prob_t_deterministic(hist2_1,t+1,p,t_star,f0=f0,alt=alt)[1]

            return np.argmax([F0,F1])
            #return np.argwhere(np.array([F0,F1])==max([F0,F1]))[0][0]

        if parallel:
            results=Parallel(n_jobs=5)(delayed(iteration)(hist) for hist in H)
            Pol_new[t]=dict(zip(H,results))
        else:
            for hist in H:
                Pol_new[t][hist]=iteration(hist)
                #L=[]
                #for a in range(2):
                #    hist2=tuple(list(hist)+[(a,1)])
                #    L.append(prob_t_deterministic(hist2,t+1,p,t_star,f0=f0,alt=alt)[1])
                
                #best=np.argwhere(np.array(L)==max(L))[0][0]
                #Pol_new[t][hist]=best

        return Pol_new


def generate_forward_greedy_policy(t,p,t_star,f0=1,alt=False,deterministic=True,parallel=False):

    # Last modified: 1 January 2021

    '''
    Generates the forward greedy policy up to time t using the function advance_policy.
    '''

    Pol=advance_policy(1,p,t_star,None,f0=f0,alt=alt,parallel=parallel,deterministic=deterministic)

    for j in range(2,t+1):
        Pol=advance_policy(j,p,t_star,Pol,f0=f0,alt=alt,deterministic=deterministic,parallel=parallel)

    return Pol



def optimal_link_active_prob(t,p,t_star,f0=1,alt=False,parallel=False,alt_repr=False,sift=False,display=False,final_only=False):

    # Last modified: 21 May 2020

    '''
    Works for t>=2. For t=1, p_opt=p, f_opt=p*f0.
    '''

    if display:
        start=time.time()

    if final_only:
        Pol_opt={}
        v={}
        v_opt={}
        w_opt={}
        Pol_opt[t-1]={}
        v[t-1]={}
        v_opt[t-1]={}
        w_opt[t-1]={}
    else:
        Pol_opt={}
        v={}
        v_opt={}
        w_opt={}
        for j in range(1,t):
            Pol_opt[j]={}
            v[j]={}
            v_opt[j]={}
            w_opt[j]={}

        f_opt=0
        p_opt=0

    #################################################################
    #### Start with the final time
    #################################################################

    Ht=get_all_histories(t-1,sift=sift,parallel=parallel)

    def iteration_final(hist):

        X,A=get_status_and_actions(hist)

        L=[]
        R=[]
        for a in range(2):  # a_{t-1}
            v[t-1][(hist,a)]=0
            r=0
            
            A[t-1]=a
            X[t]=1

            h=compile_history(t,X,A)[0][t]
            
            r_h,v_h=prob_t_deterministic(h,t,p,t_star,f0=f0,alt=alt)

            r+=r_h
            v[t-1][(hist,a)]+=v_h
            
            L.append(v[t-1][(hist,a)])
            R.append(r)
        
        m=max(L)
        best=np.argwhere(np.array(L)==m)[0][0]
        
        return m,best,R[best]

    if parallel:
        results=Parallel(n_jobs=5)(delayed(iteration_final)(hist) for hist in Ht)
        M=[result[0] for result in results]
        B=[result[1] for result in results]
        R=[result[2] for result in results]
        v_opt[t-1]=dict(zip(Ht,M))
        Pol_opt[t-1]=dict(zip(Ht,B))
        w_opt[t-1]=dict(zip(Ht,R))
    else:
        for hist in Ht:
            m,best,R_best=iteration_final(hist)
            v_opt[t-1][hist]=m
            Pol_opt[t-1][hist]=best
            w_opt[t-1][hist]=R_best

    if final_only:
        return Pol_opt[t-1]
    else:
        #################################################################
        #### Do the remaining times going backwards
        #################################################################
        def iteration(j,hist):
            L=[]
            R=[]
            for a in range(2): # a_{t-j}
                v[t-j][(hist,a)]=0
                r=0
                for x in range(2): # x_{t-(j-1)}
                    if t-j==1:
                        hist2=(hist,(a,x))
                    else:
                        hist2=list(hist)
                        hist2.append((a,x))
                        hist2=tuple(hist2)
                    if sift==True and not check_valid_history(hist2):
                        continue
                    else:
                        v[t-j][(hist,a)]+=v_opt[t-(j-1)][hist2]
                        r+=w_opt[t-(j-1)][hist2]
                L.append(v[t-j][(hist,a)])
                R.append(r)
            
            m=max(L)
            best=np.argwhere(np.array(L)==m)[0][0]

            return m,best,R[best]
            
        if parallel:
            for j in range(2,t):
                Hj=get_all_histories(t-j,sift=sift,parallel=parallel)
                results=Parallel(n_jobs=5)(delayed(iteration)(j,hist) for hist in Hj)
                M=[result[0] for result in results]
                B=[result[1] for result in results]
                R=[result[2] for result in results]
                v_opt[t-j]=dict(zip(Hj,M))
                Pol_opt[t-j]=dict(zip(Hj,M))
                w_opt[t-j]=dict(zip(Hj,R))
        else:
            for j in range(2,t):
                Hj=get_all_histories(t-j,sift=sift,parallel=parallel)
                for hist in Hj:
                    m,best,R_best=iteration(j,hist)
                    v_opt[t-j][hist]=m
                    Pol_opt[t-j][hist]=best
                    w_opt[t-j][hist]=R_best

        for x in range(2):
            f_opt+=v_opt[1][x]
            p_opt+=w_opt[1][x]

        if display:
            finish=time.time()
            print('Time needed:',finish-start)

        return p_opt,f_opt,f_opt/p_opt,Pol_opt,v,v_opt



###########################################################################################################################
###########################################################################################################################


#def optimize_link_active_prob(t,p,t_star,Fcrit,f0=1,start_special=False,display=False,alt=False,parallel=True):

    # Last modified: 14 April 2020

#    '''
#    t>=2 only; otherwise, there is nothing to optimize!
#    '''

#    hist_lengths={}
#    for j in range(1,t):
#        #hist_lengths[j]=len(get_all_histories(j))
#        hist_lengths[j]=2**(2*j-1)

#    def objfunc(R):

        # R is just a list; bring it into the form of a policy
#        R2={}
#        for j in range(1,t):
#            R2[j]=R[0:hist_lengths[j]]
        #Pol=construct_policy(t,R2)

#        return -link_active_prob(t,p,t_star,R2,f0=f0,parallel=parallel,alt=alt,alt_pol=True)[1]  # Want to maximize, so we minimize the negative

#    def constraint(R):

        # R is just a list; bring it into the form of a policy
#        R2={}
#        for j in range(1,t):
#            R2[j]=R[0:hist_lengths[j]]
        
#        f=link_active_prob(t,p,t_star,R2,f0=f0,parallel=parallel,alt=alt,alt_pol=True)[1]
#        x=link_active_prob(t,p,t_star,R2,f0=f0,parallel=parallel,alt=alt,alt_pol=True)[0]

#        return f-Fcrit*x


#    if start_special:
#        Pol_spec=special_policy(t,t_star)
#        R0=[]
#        for j in range(1,t):
#            for hist in Pol_spec[j].keys():
#                R0.append(Pol_spec[j][hist][0,0])
#    else:
#        R0=[]
#        for j in range(1,t):
#            for k in range(hist_lengths[j]):
#                R0.append(np.random.rand())

#    bnds=tuple([(0,1) for j in range(len(R0))])

#    if Fcrit==0:  # Don't apply fidelity constraint
#        opt=minimize(objfunc,R0,bounds=bnds,options={'disp':display})
#    else:
#        opt=minimize(objfunc,R0,bounds=bnds,constraints={'type':'ineq','fun':constraint},options={'disp':display})
    
#    Ropt=opt.x
#    R_opt={}
#    for j in range(1,t):
#        R_opt[j]=Ropt[0:hist_lengths[j]]
#    Pol_opt=construct_policy(t,R_opt)

#    x=link_active_prob(t,p,t_star,Pol_opt)[0]
#    fx=-opt.fun/x

#   return -opt.fun,Pol_opt,x,fx


#def optimize_link_active_prob_rand_search(t,p,t_star,num_iter=1000,display=False,alt=False):

    # Last modified: 14 April 2020

#    '''
#    t>=2 only; otherwise, there is nothing to optimize!

#    Optimizes by randomly searching through the space of policies. The policies are chosen
#    uniformly at random.

#    See Algorithm A on pg. 38 of "Introduction to Stochastic Search and Optimization" by
#    Spall.
#    '''

    #Pol_best=construct_random_policy(t)
    #val_best=link_active_prob(t,p,t_star,Pol_best,alt=alt)[1]

    #if display:
    #    print('Starting value:',val_best)

    #for k in range(num_iter):

    #    Pol_test=construct_random_policy(t)
    #    val_test=link_active_prob(t,p,t_star,Pol_test,alt=alt)[1]

    #    if val_test>val_best:
    #        Pol_best=Pol_test
    #        val_best=val_test
        
    #    if display:
    #        print('Iteration',k+1,':',val_best)

#    def iteration(k):

#        Pol_rand=construct_random_policy(t)

#        return link_active_prob(t,p,t_star,Pol_rand,alt=alt)[1],Pol_rand

#    results=Parallel(n_jobs=4)(delayed(iteration)(k) for k in range(num_iter))

#    val_best=max([result[0] for result in results])

#    return val_best#,Pol_best




#def optimize_link_active_prob_alt(t,p,t_star,num_sweeps,start_special=False,display=False):

    # Last modified: 2 April 2020

#    '''
#    t>=2 only; otherwise, there is nothing to optimize!

#    Optimizes using the 'sweeping' method: optimize individually for each time, using
#    the optimal policy for time t in the optimization for time t+1. Then, continue looping
#    from time 1 to time t until convergence.
#    '''

#    hist_lengths={}
#    for j in range(1,t):
#        hist_lengths[j]=len(get_all_histories(j))

#    def optimize_j(j,R):

#        '''
#        Optimize the policy at time j, keeping the policy at all other times fixed.
#        R describes the full policy (over all times), and R should be a dictionary
#        such that R[j] is a list of numbers between 0 and 1. The length of the list
#        is equal to the number of histories up to time j.
#        '''

#        R0=R[j]
        #print(R0)

#        def objfunc(R_part):

            
#           R[j]=R_part  # Insert the next iteration of the partial policy into the full policy
#           Pol=construct_policy(t,R)

#           return -link_active_prob(t,p,t_star,Pol)[1]  # Want to maximize, so we minimize the negative


#        bnds=tuple([(0,1) for j in range(len(R0))])

#        opt=minimize(objfunc,R0,bounds=bnds,options={'disp':display})

#        f=-opt.fun
#        R[j]=list(opt.x)

#        return f,R

#    if start_special:
#        Pol_spec=special_policy(t,t_star)
#        R0={}
#        for j in range(1,t):
#            R0[j]=[]
#            for hist in Pol_spec[j].keys():
#                R0[j].append(Pol_spec[j][hist][0,0])
#    else:
#        R0={}
#        for j in range(1,t):
#            R0[j]=[]
#            for k in range(hist_lengths[j]):
#                R0[j].append(np.random.rand())
        #print(R0)

#    for i in range(1,num_sweeps+1):
#        for j in range(1,t):
#            f_j,R0=optimize_j(j,R0)
#            print(f_j)    

#        print('After sweep',i,':',f_j)

#    return f_j,R0


#def optimize_link_active_prob_recursive(t,p,t_star,Pol_prev,display=False):

    # Last modified: 7 April 2020

#    '''
#    Optimizes the policy for time t given the optimal policy Pol_prev for time t-1.
#    Pol_prev stays fixed for the optimization.

#    Works only for t>=3.
#    '''

#    hist_lengths={}
#    for j in range(1,t):
#        hist_lengths[j]=len(get_all_histories(j))

#    def objfunc(Rt):

        
#        R[t-1]=Rt
#        Pol=construct_policy(t,R)

#        return -link_active_prob(t,p,t_star,Pol)[1]  # Want to maximize, so we minimize the negative


#    R={}
#    for j in range(1,t-1):
#        R[j]=[]
#        for hist in Pol_prev[j].keys():
#            R[j].append(Pol_prev[j][hist][0,0])

    
#    R0=[]
#    for k in range(hist_lengths[t-1]):
#        R0.append(np.random.rand())

#    bnds=tuple([(0,1) for j in range(len(R0))])

#    opt=minimize(objfunc,R0,bounds=bnds,options={'disp':display})

#    Pol_new=construct_policy(t,R)

#    return -opt.fun,Pol_new



##########################################################################################################
#def optimize_link_active_prob_feedback_SDP(t,p,t_star,Pol_prev,display=False,alt=False):
#
#    # Last modified: 7 April 2020
#
#    '''
#    Optimizes the policy for time t given the optimal policy Pol_prev for time t-1.
#    Pol_prev stays fixed for the optimization.
#
#    Works only for t>=3.
#    '''
#
#    Pol_t={}
#    c=[]
#    for hist in get_all_histories(t-1):
#        Pol_t[hist]=cvx.Variable((2,2),PSD=True)
#        c+=[cvx.trace(Pol_t[hist])==1]
#
#    Pol_new=Pol_prev
#    Pol_new[t-1]=Pol_t
#
#    print(Pol_new)
#
#    obj=cvx.Maximize(link_active_prob(t,p,t_star,Pol_new,alt)[1])
#
#    prob=cvx.Problem(obj,constraints=c)
#
#    prob.solve(solver=cvx.CVXOPT,verbose=display)
#
#    return prob.value


#def optimal_link_active_prob(t,p,t_star,f0=1,alt=False,parallel=False,alt_repr=False,sift=False,display=False):
#
#    # Last modified: 13 May 2020

#    '''
#    Works for t>=2.
#    '''
#
#    if display:
#        start=time.time()

#    Pol_opt={}
#    f={}
#    for j in range(1,t):
#        Pol_opt[j]={}
#        if j>=2:
#            f[j]={}

#    f_opt=0

#    if t>2:
        #################################################################
        #### Start with the final time
        #################################################################
#        Ht=get_all_histories(t-2,alt_repr=alt_repr,sift=sift)
#        for hist in Ht:
#            X,A=get_status_and_actions(hist)
#            X[t]=1
#
#            for a in range(2): # a_{t-2}
#                f[2][(hist,a)]=0
#                A[t-2]=a
#                for x in range(2):  # x_{t-1}
#                    X[t-1]=x
#                    L=[]
#                    for a2 in range(2): # a_{t-1]}
#                        A[t-1]=a2
#                        h=compile_history(t,X,A)[0][t]
#                        if sift==True and not check_valid_history(h):
#                            continue
#                        else:
#                            L.append(prob_t_deterministic(h,t,p,t_star,f0=f0,alt=alt)[1])
#                    if t-2==1:
#                        hist2=(hist,(a,x))
#                    else:
#                        hist2=list(hist)
#                        hist2.append((a,x))
#                        hist2=tuple(hist2)
#                    if sift==True and not check_valid_history(hist2):
#                        continue
#                    else:
#                        m=max(L)
#                        best=np.argwhere(np.array(L)==m)[0][0]
#                        Pol_opt[t-1][hist2]=best#ket(2,best)*ket(2,best).H
#                        f[2][(hist,a)]+=m
#        
#        for j in range(3,t):
#            Ht=get_all_histories(t-j,alt_repr=alt_repr,sift=sift)
#            for hist in Ht:
#                for a in range(2): # a_{t-j}
#                    f[j][(hist,a)]=0
#                    for x in range(2): # x_{t-(j-1)}
#                        X[t-(j-1)]=x
#                        if t-j==1:
#                            hist2=(hist,(a,x))
#                        else:
#                            hist2=list(hist)
#                            hist2.append((a,x))
#                            hist2=tuple(hist2)
#                        if not check_valid_history(hist2):
#                            continue
#                        else:
#                            L=[]
#                            for a2 in range(2): # a_{t-(j-1)}
#                                A[t-(j-1)]=a2
#                                L.append(f[j-1][(hist2,a2)])
#                            m=max(L)
#                            best=np.argwhere(np.array(L)==m)[0][0]
#                            Pol_opt[t-(j-1)][hist2]=best#ket(2,best)*ket(2,best).H
#                            f[j][(hist,a)]+=max(L)
#
#        for x in range(2):
#            L=[f[t-1][(x,a)] for a in range(2)]
#            m=max(L)
#            best=np.argwhere(np.array(L)==m)[0][0]
#            Pol_opt[1][x]=best#ket(2,best)*ket(2,best).H
#            f_opt+=m

#        x_opt,_,_=link_active_prob(t,p,t_star,Pol_opt,f0=f0,alt=alt,deterministic=True)

#        if display:
#            finish=time.time()
#            print('Time needed:',finish-start)

#        return x_opt,f_opt,f_opt/x_opt,Pol_opt,f

#    else: # t=2
#        f={}
#        X={}
#        A={}
#        for x1 in range(2):
#            for a1 in range(2):
#                X[1]=x1
#                A[1]=a1
#                X[2]=1
#                h=compile_history(t,X,A)[0][t]
#                f[(x1,a1)]=prob_t_deterministic(h,t,p,t_star,f0=f0,alt=alt)[1]
        
#        for x in range(2):
#            L=[f[(x,a)] for a in range(2)]
#            m=max(L)
#            best=np.argwhere(np.array(L)==m)[0][0]
#            Pol_opt[1][x]=best#ket(2,best)*ket(2,best).H
#            f_opt+=m
        
#        x_opt,_,_=link_active_prob(t,p,t_star,Pol_opt,f0=f0,alt=alt,deterministic=True)
        
#        return x_opt,f_opt,f_opt/x_opt,Pol_opt,f


#def greedy_policy(t,p,t_star,Pol_prev,f0=1,alt=False):

    # Last modified: 23 April 2020

#    '''
#    Returns the 'greedy' policy, which is defined as the (deterministic) policy that at
#    each time step takes the action that maximizes the link active probability/fidelity.
#    Pol_prev is the greedy policy for the previous time.
#    '''


#    if t==1:

#        H_1=get_all_histories(1)
#        action_combs=list(product(*[range(2)]*len(H_1)))

#        test=[]
#        Pol_combs={}
#        count1=0
#        for action_comb in action_combs:
            #print(action_comb)
#            count2=0
#            Pol_combs[count1]={}
#            Pol_combs[count1][1]={}
#            for hist in H_1:
#                Pol_combs[count1][1][hist]=ket(2,action_comb[count2])*ket(2,action_comb[count2]).H
#                count2+=1
            #print(Pol_combs[count1])
#            test.append(link_active_prob(t+1,p,t_star,Pol_combs[count1],f0=f0,alt=alt)[1])
#            count1+=1
        
#        test=np.array(test)
#        best=np.argwhere(test==max(test))[0][0]

#        return Pol_combs[best]

#    else:
        #Pol=greedy_policy(t-1,p,t_star)
#        Pol=Pol_prev

#        H_t=get_all_histories(t)

#        Pol[t]={}

#        for hist in H_t:
#            X={}
#            A={}
#            X[1]=hist[0]
#            for j in range(2,t+1):
#                X[j]=hist[j-1][1]
#                A[j-1]=hist[j-1][0]
            
#            test=[]
#            for a in range(2):
#                X[t+1]=1
#                A[t]=a
#                Pol[t][hist]=ket(2,a)*ket(2,a).H
#                h=compile_history(t+1,X,A)[0][t+1]
#                test.append(prob_t(h,Pol,t+1,p,t_star,f0=f0,alt=alt)[1])
            
#            test=np.array(test)
#            best=np.argwhere(test==max(test))[0][0]

#            Pol[t][hist]=ket(2,best)*ket(2,best).H

        
        # Code below works, but is very slow
#        '''
#        action_combs=list(product(*[range(2)]*len(H_t)))

#        test=[]
#        Pol_combs={}
#        count1=0
#        for action_comb in action_combs:
#            #print(count1)
#            count2=0
#            Pol_combs[count1]={}
#            for hist in H_t:
#                Pol_combs[count1][hist]=ket(2,action_comb[count2])*ket(2,action_comb[count2]).H
#                count2+=1
            
#            Pol[t]=Pol_combs[count1]
#            test.append(link_active_prob(t+1,p,t_star,Pol,f0=f0,alt=alt)[1]) 
#            count1+=1
        
#        test=np.array(test)
#        best=np.argwhere(test==max(test))[0][0]

#        Pol[t]=Pol_combs[best]
#        '''

#        return Pol

#def apply_distillation_channel(rho_in,outcome=1,retain_meas=False):

    # Last modified: 16 April 2020

#    '''
#    This appears to be doable only when alt=True (i.e., in the 9x9 construction),
#    because of the tensor product structure.

#    rho_in is a four-qubit state (with each qubit embedded in three-dimensional space).
    
#    outcome is whether we want the state conditioned on success (outcome=1) or failure
#    (outcome=0).

#    retain_meas is whether we want to keep the state of the measured systems (here, the
#    second two qubits).
#    '''

#    Sx=np.matrix([[0,1,0],[1,0,0],[0,0,1]])
#    CNOT=np.matrix(block_diag(eye(3),Sx,eye(3)))

#    C=syspermute(tensor(CNOT,CNOT),[1,3,2,4],[3,3,3,3])

#    proj1=np.matrix([[0,0,0],[0,1,0],[0,0,1]])
#    P1=np.matrix(tensor(eye(9),proj1,proj1))
#    P0=np.matrix(eye(81)-P1)
#    K0=P0*C
#    K1=P1*C

#    if outcome==1:
        # rho_out is unnormalized. The trace of rho_out is equal to the success probability.
#        if retain_meas:
#            rho_out=K1*rho_in*K1.H
#        else:
#            rho_out=TrX(K1*rho_in*K1.H,[2],[9,9])
#    elif outcome==0:
        # rho_out is unnormalized. The trace of rho_out is equal to the failure probability
#        if retain_meas:
#            rho_out=K0*rho_in*K0.H
#        else:
#            rho_out=TrX(K0*rho_in*K0.H,[2],[9,9])
#    else:
        # rho_out here is normalized.
#        if retain_meas:
#            rho_out=tensor(K0*rho_in*K0.H,ket(2,0)*ket(2,0).H)+tensor(K1*rho_in*K1.H,ket(2,1)*ket(2,1).H)
#        else:
#            rho_out=tensor(TrX(K0*rho_in*K0.H,[2],[9,9]),ket(2,0)*ket(2,0).H)+tensor(TrX(K1*rho_in*K1.H,[2],[9,9]),ket(2,1)*ket(2,1).H)

#    return rho_out


'''    
    x=2*t-1
    H_raw=list(product(*[range(0,2)]*x))  # All possible histories up to time t

    H=[]

    for h in H_raw:
        h_odds=h[0:len(h):2]
        h_evens=h[1:len(h):2]
        X={}
        A={}
        for j in range(len(h_odds)):
            X[j+1]=h_odds[j]
        for j in range(len(h_evens)):
            A[j+1]=h_evens[j]
        
        #print(X,A)

        if alt_repr:
            hist=compile_history(t,X,A)[2][t]
        else:
            hist=compile_history(t,X,A)[0][t]
        

        if sift:  # Only keep valid histories (i.e., those that have non-zero joint probability for any p and t_star)
            hist2=compile_history(t,X,A)[0][t]
            if prob_t_deterministic(hist2,t,0.5,5,alt=alt)[0]==0:  # The probability p and cutoff t_star can be arbitrary here
                continue
            else:
                H.append(hist)
        else:
            H.append(hist)
    
    return H
'''

==> Plots/opt_policy_1link_sats.py <==
from satellite_simulations_3Oct2019 import *
from opt_policy_1link import get_decoherence_channel, get_all_histories, check_valid_history
from qutipy import *
from scipy.linalg import block_diag


def X(n,eta):

    # Last modified: 28 November 2020

    '''
    n is the average background photon number, and eta is the transmissivity.
    '''

    return (1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)


def Y(n,eta):

    # Last modified: 28 November 2020

    '''
    n is the average background photon number, and eta is the transmissivity.
    '''

    return (n/2)*(1-eta)**2


def Z(n,eta):

    # Last modified: 28 November 2020

    '''
    n is the average background photon number, and eta is the transmissivity.
    '''

    return (1-n)*eta-n*eta*(1-2*eta)


def P(n1,n2,eta1,eta2,M=1):

    # Last modified: 28 November 2020

    '''
    Returns the transmission success probability.

    n is the average background photon number, eta is the transmissivity, and M
    is the number of modes used in multiplexing
    '''

    x1=X(n1,eta1)
    x2=X(n2,eta2)
    y1=Y(n1,eta1)
    y2=Y(n2,eta2)

    p=(x1+y1)*(x2+y2)

    return 1-(1-p)**M


def F(n1,n2,eta1,eta2,fs=1,M=1,normalized=False):

    # Last modified: 28 November 2020

    '''
    Returns the fidelity of the source state after transmission and heralding.

    n is the average background photon number, eta is the transmissivity, and fs
    is the fidelity of the source.

    If normalized=True, then the fidelity is normalized by the success probability.
    '''

    x1=X(n1,eta1)
    x2=X(n2,eta2)
    y1=Y(n1,eta1)
    y2=Y(n2,eta2)
    z1=Z(n1,eta1)
    z2=Z(n2,eta2)

    a=x1*x2+y1*y2
    b=z1*z2
    c=x1*y2+y1*x2

    f=(1/2)*fs*(a+b)+(1/2)*((1-fs)/3)*(a+2*c-b)

    p=P(n1,n2,eta1,eta2)

    if normalized:
        return f/p
    else:
        return f*(1/p)*(1-(1-p)**M)


def get_initial_states(n1,eta1,n2,eta2,fs=1,M=1,normalized=False,embed=True):

    # Last modified: 11 December 2020

    '''
    Returns the initial state (state after transmission and heralding) along with
    the associated erasure state.

    If embed=True, we embed the two-qubit state into a 5x5 matrix, and the erasure
    state is simply |4><4|.
    '''

    x1=X(n1,eta1)
    x2=X(n2,eta2)
    y1=Y(n1,eta1)
    y2=Y(n2,eta2)
    z1=Z(n1,eta1)
    z2=Z(n2,eta2)

    a=x1*x2+y1*y2
    b=z1*z2
    c=x1*y2+y1*x2

    p=P(n1,n2,eta1,eta2)

    Bell1=Bell_state(2,0,0,density_matrix=True)
    Bell2=Bell_state(2,1,0,density_matrix=True)
    Bell3=Bell_state(2,0,1,density_matrix=True)
    Bell4=Bell_state(2,1,1,density_matrix=True)

    p1=(1/2)*fs*(a+b)+(1/2)*((1-fs)/3)*(a+2*c-b)
    p2=(1/2)*fs*(a-b)+(1/2)*((1-fs)/3)*(a+2*c+b)
    p3=(1/2)*fs*c+((1-fs)/3)*(a+(1/2)*c)
    p4=(1/2)*fs*c+((1-fs)/3)*(a+(1/2)*c)
    
    rho=p1*Bell1+p2*Bell2+p3*Bell3+p4*Bell4

    if embed:
        rho=np.matrix(block_diag(rho,[0]))

    if normalized:
        if embed:
            return ket(5,4)*ket(5,4).H, rho/p   # p=Tr[rho]
        else:
            return rho/p
    else:
        if embed:
            return ((1-p)**M)*ket(5,4)*ket(5,4).H, (1/p)*(1-(1-p)**M)*rho
        else:
            return (1/p)*(1-(1-p)**M)*rho



def apply_transition_map(rho_in,x,a,x2,t_coh,n1,n2,eta1,eta2,fs=1,M=1):

    # Last modified: 28 November 2020

    '''
    Transition map for one elementary link without purification.
    '''

    if a==1 and x2==1:
        return np.trace(rho_in)*get_initial_states(n1,eta1,n2,eta2,fs=fs,M=M)[1]
    elif a==1 and x2==0:
        return np.trace(rho_in)*get_initial_states(n1,eta1,n2,eta2,fs=fs,M=M)[0]
    elif x==1 and a==0 and x2==1:
        N=get_decoherence_channel(t_coh)
        return apply_channel(N,rho_in)
    elif x==0 and a==0 and x2==0:
        return rho_in
    else: # The above cases do not account for all of the possibilities. The remaining (two) possibilities do not make sense; e.g., 1,0,0 does not make sense
        return np.matrix(np.zeros((5,5)))


def evolve_deterministic(t,H,t_coh,n1,n2,eta1,eta2,fs=1,M=1):

    # Last modified: 1 January 2021

    '''
    Evolves the initial state up to time t. X and A are lists.
    
    H is a list (or sequence) giving the history up to time t:

        H=[x1,(a1,x2),(a2,x3),...,(a_{t-1},xt)]

    There is no policy involved here. We assume that the given actions are 
    taken deterministically.
    '''

    rho=get_initial_states(n1,eta1,n2,eta2,fs=fs,M=M)[H[0]]  #This state is unnormalized!

    for j in range(1,t):
        if j==1:
            x=H[0]
        else:
            x=H[j-1][1]
        a=H[j][0]
        x2=H[j][1]
        rho=apply_transition_map(rho,x,a,x2,t_coh,n1,n2,eta1,eta2,fs=fs,M=M)

    Bell1=Bell_state(2,0,0,density_matrix=True)
    Bell1=np.matrix(block_diag(Bell1,[0]))

    return rho,fidelity(Bell1,rho),np.real(np.trace(rho))



def opt_policy(t,t_coh,n1,n2,eta1,eta2,fs=1,M=1):

    # Last modified: 28 November 2020

    '''
    For t>=1, finds the optimal policy up to time t+1 via backward recursion.
    '''


    w={} # Value functions
    p={} # Link value probabilities
    d={} # Decision functions
    for j in range(1,t+1):
        w[j]={}
        p[j]={}
        d[j]={}


    Ht=get_all_histories(t,sift=True,parallel=True)

    for hist in Ht:

        if t==1:
            hist2=[hist]
        else:
            hist2=list(hist)

        f0,p0=evolve_deterministic(t+1,hist2+[(0,1)],t_coh,n1,n2,eta1,eta2,fs=fs,M=M)[1:3]
        f1,p1=evolve_deterministic(t+1,hist2+[(1,1)],t_coh,n1,n2,eta1,eta2,fs=fs,M=M)[1:3]
        
        w[t][hist]=max([f0,f1])
        p[t][hist]=[p0,p1][np.argmax([f0,f1])]
        d[t][hist]=np.argmax([f0,f1])


    for j in list(range(1,t))[::-1]:  # Go backwards from j=t-1 to j=1
        
        H=get_all_histories(j,sift=True,parallel=True)
        
        for hist in H:
            if j!=1:
                hist2=list(hist)
            else:   # When j=1, then the histories are 0 or 1
                hist2=[hist]

            f0=0 # for a_j=0
            p0=0
            f1=0 # for a_j=1 
            p1=0
            for x in range(2):  # x=x_{j+1}
                hist3_0=tuple(hist2+[(0,x)])
                hist3_1=tuple(hist2+[(1,x)])

                if not check_valid_history(hist3_0):
                    f0+=0
                    p0+=0
                else:
                    f0+=w[j+1][hist3_0]
                    p0+=p[j+1][hist3_0]
                
                if not check_valid_history(hist3_1):
                    f1+=0
                    p1+=0
                else:
                    f1+=w[j+1][hist3_1]
                    p1+=p[j+1][hist3_1]

            w[j][hist]=max([f0,f1])
            p[j][hist]=[p0,p1][np.argmax([f0,f1])]
            d[j][hist]=np.argmax([f0,f1])


    f_opt=w[1][0]+w[1][1]
    p_opt=p[1][0]+p[1][1]

    return f_opt,p_opt,d,w



def avg_link_fidelity_tstarInf(t,t_coh,n1,n2,eta1,eta2,fs=1,M=1,normalized=False):

    # Last modified: 1 December 2020

    '''
    Fidelity quantity tilde{F} as a function of t for the t^{\star}=infinity policy.
    '''

    p=P(n1,n2,eta1,eta2,M=M)
    p1=P(n1,n2,eta1,eta2,M=1)

    x1=X(n1,eta1)
    x2=X(n2,eta2)
    y1=Y(n1,eta1)
    y2=Y(n2,eta2)
    z1=Z(n1,eta1)
    z2=Z(n2,eta2)

    a=x1*x2+y1*y2
    b=z1*z2
    c=x1*y2+y1*x2
    
    alpha=(1/p)*((1/2)*fs*a+(1/2)*((1-fs)/3)*(a+2*c))
    beta=(1/p)*((1/2)*fs*b-(1/2)*((1-fs)/3)*b)
    
    alpha=((1/p1)*(1-(1-p1)**M))*alpha
    beta=((1/p1)*(1-(1-p1)**M))*beta

    print(beta)
    
    z=np.exp(1/t_coh)
    w=(1-p)

    if normalized:
        return (1/(1-(1-p)**t))*(alpha*((z**2*(z**(-2*t)-w**t)*p)/(1-z**2*w))+(beta-1/2)*((z*(z**(-t)-w**t)*p)/(1-z*w))+(1/2)*(1-w**t))
    else:
        return (alpha*((z**2*(z**(-2*t)-w**t)*p)/(1-z**2*w))+(beta-1/2)*((z*(z**(-t)-w**t)*p)/(1-z*w))+(1/2)*(1-w**t))


def forward_recursion_cutoff(t_coh,eta1,eta2,M=1):

    # Last modified: 1 December 2020

    '''
    Cutoff for the forward recursion policy in the case n1=n2=0, so that p=eta1*eta2. 
    If p<=1/2, then the cutoff is infinity; otherwise, it is finite and given by

        t^{\star}=floor[-(t_coh/2)*ln(2p-1)-1].
    '''

    p=1-(1-eta1*eta2)**M

    if p<=1/2:
        return np.inf
    else:
        return int(np.ceil(-(t_coh/2)*np.log(2*p-1)-1))
    



==> Plots/percolation_7Dec2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "from scipy.interpolate import interp1d,interpolate\n",
    "from links import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "p_array=np.linspace(0,1,100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Bond percolation curves for the regular square and triangular lattices\n",
    "\n",
    "square500_0=[0.0, 6.407815631262525e-06, 8.397795591182365e-06, 1.011623246492986e-05, 1.184569138276553e-05, 1.3463927855711422e-05, 1.519438877755511e-05, 1.706513026052104e-05, 1.8840681362725453e-05, 2.0731462925851703e-05, 2.278557114228457e-05, 2.5147294589178357e-05, 2.767935871743487e-05, 3.0296593186372746e-05, 3.321743486973948e-05, 3.6373747494989983e-05, 3.934068136272545e-05, 4.330260521042084e-05, 4.73687374749499e-05, 5.21813627254509e-05, 5.6636272545090186e-05, 6.240781563126252e-05, 6.861122244488979e-05, 7.541182364729459e-05, 8.333366733466935e-05, 9.154709418837675e-05, 0.00010226853707414829, 0.00011364328657314629, 0.0001271743486973948, 0.00014234969939879759, 0.00015892785571142287, 0.00018124849699398797, 0.00020763827655310621, 0.0002358296593186373, 0.0002723176352705411, 0.00031847795591182366, 0.0003737434869739479, 0.00044259719438877757, 0.0005298877755511022, 0.000643438877755511, 0.000807810621242485, 0.0010207865731462927, 0.0013318527054108217, 0.0018089829659318638, 0.0025361482965931864, 0.0037717755511022045, 0.006212036072144289, 0.011523972945891784, 0.02717457414829659, 0.0916590240480962, 0.30618615831663326, 0.4196044929859719, 0.46220157014028057, 0.4897388837675351, 0.5109836673346694, 0.528932492985972, 0.5447016112224449, 0.5591508226452905, 0.5726484278557115, 0.5853700400801604, 0.5975523356713427, 0.6093029559118236, 0.6207506132264529, 0.631899253507014, 0.6428668917835672, 0.6536889438877755, 0.6643653186372745, 0.6749079168336674, 0.685417758517034, 0.6957844378757515, 0.7061199158316633, 0.7164341362725452, 0.7266781112224449, 0.7369225711422845, 0.7471335330661322, 0.7572983186372745, 0.7674592434869739, 0.7776262625250501, 0.7877642815631263, 0.7978967765531062, 0.8080225360721444, 0.818146503006012, 0.828241759519038, 0.8383643316633267, 0.8484729579158317, 0.8585693917835672, 0.8686871843687375, 0.8787756793587175, 0.8888832915831664, 0.8989876733466934, 0.909097996993988, 0.9191872545090181, 0.9293013446893787, 0.9394069519038076, 0.9495005360721444, 0.9595964709418838, 0.9696974599198396, 0.9797962855711423, 0.9899016172344689, 1.0]\n",
    "triangle500_0=[0.0, 9.407850964737193e-06, 1.2986027944111777e-05, 1.6336660013306718e-05, 1.9731204258150366e-05, 2.3503659347970724e-05, 2.738656021290752e-05, 3.1627411842980706e-05, 3.665202927478377e-05, 4.2006653359946777e-05, 4.821556886227545e-05, 5.499933466400532e-05, 6.285562208915502e-05, 7.252561543579507e-05, 8.332268795741849e-05, 9.609980039920159e-05, 0.00011169660678642714, 0.00012863872255489023, 0.00015109913506320693, 0.00017811443779108452, 0.00021145043246839653, 0.000250750499001996, 0.00030464936793080506, 0.00037372055888223554, 0.00046302195608782435, 0.0005841929474384564, 0.000751523619427811, 0.0009892894211576846, 0.0013763100465735197, 0.0019692322022621424, 0.003016409846972721, 0.005046472388556221, 0.009503791084497672, 0.022763143047238855, 0.07758361543579508, 0.22782200133067199, 0.30623674517631405, 0.3373317365269461, 0.35822106586826347, 0.3751530219560878, 0.3899168170326015, 0.4033350166333999, 0.41589280505655357, 0.42789057085828347, 0.4393512388556221, 0.4505177937458416, 0.46148738256819694, 0.47224159015302725, 0.4828836380572189, 0.49338204923486356, 0.503842618762475, 0.5141624564204924, 0.5244675276114438, 0.5347389700598802, 0.5449877165668662, 0.5551778629407851, 0.5653562860944777, 0.5755444590818364, 0.5856842781104458, 0.5958126134397871, 0.6059132095808383, 0.6160720532268795, 0.6261835249500998, 0.6363037085828344, 0.6464354477711244, 0.6565123193612774, 0.6666366360612108, 0.6767617990685296, 0.6868512747837658, 0.6969633067198935, 0.7070768542914172, 0.7171545402528277, 0.7272723047238856, 0.7373860385894877, 0.747440009314704, 0.7576051869594145, 0.767679755156354, 0.7777933759148369, 0.7878688330006652, 0.7979664896872921, 0.8080891097804391, 0.818183131071191, 0.8282333918829008, 0.8383852827677978, 0.8484866959414504, 0.8585937391882901, 0.8686784244843646, 0.8787602687957418, 0.8888953240186295, 0.8989812268795742, 0.9090859254823686, 0.9191878775781769, 0.9292958017298737, 0.9393955622089155, 0.9494947917498336, 0.9595885375914837, 0.9696879161676647, 0.9797957032601464, 0.9898968915502329, 1.0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "f_square=interp1d(p_array,square500_0)\n",
    "f_triangle=interp1d(p_array,triangle500_0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 77,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Bond percolation curves for different values of the cutoff t_star\n",
    "\n",
    "square500_2=[f_square(avg_link_value_asymptotic(p,2)) for p in p_array]\n",
    "square500_5=[f_square(avg_link_value_asymptotic(p,5)) for p in p_array]\n",
    "square500_10=[f_square(avg_link_value_asymptotic(p,10)) for p in p_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 78,
   "metadata": {},
   "outputs": [],
   "source": [
    "triangle500_2=[f_triangle(avg_link_value_asymptotic(p,2)) for p in p_array]\n",
    "triangle500_5=[f_triangle(avg_link_value_asymptotic(p,5)) for p in p_array]\n",
    "triangle500_10=[f_triangle(avg_link_value_asymptotic(p,10)) for p in p_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 180x180 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(2.5,2.5))\n",
    "\n",
    "plt.plot(p_array,square500_0,color='blue',label=r'Square lattice')\n",
    "plt.plot(p_array,triangle500_0,color='red',label=r'Triangular lattice')\n",
    "\n",
    "\n",
    "plt.xlabel(r'$p$',fontsize=10)\n",
    "plt.ylabel(r'$s_G^{\\max}(p)$',fontsize=10)\n",
    "\n",
    "plt.xticks([0,0.25,0.5,0.75,1.0],fontsize=10)\n",
    "plt.yticks(fontsize=10)\n",
    "\n",
    "fig.legend(loc='right',bbox_to_anchor = (0.58,0.35,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "#plt.legend(fontsize=14)\n",
    "\n",
    "plt.savefig('bond_perc_static.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 374.4x187.2 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(1,2,figsize=(5.2,2.6))\n",
    "\n",
    "ax[0].plot(p_array,square500_0,color='blue',label=r'$t^{\\star}=0$')\n",
    "ax[0].plot(p_array,square500_2,color='red',label=r'$t^{\\star}=2$')\n",
    "ax[0].plot(p_array,square500_5,color='green',label=r'$t^{\\star}=5$')\n",
    "ax[0].plot(p_array,square500_10,color='orange',label=r'$t^{\\star}=10$')\n",
    "\n",
    "ax[0].set_xlabel(r'$p$',fontsize=10)\n",
    "ax[0].set_ylabel(r'$s_G^{\\max}(\\infty;p,t^{\\star})$',fontsize=10)\n",
    "\n",
    "ax[0].set_xticks([0,0.25,0.5,0.75,1.0])\n",
    "ax[0].tick_params(axis='x',labelsize=10)\n",
    "ax[0].tick_params(axis='y',labelsize=10)\n",
    "\n",
    "\n",
    "ax[1].plot(p_array,triangle500_0,color='blue')#,label=r'$t^{\\star}=0$')\n",
    "ax[1].plot(p_array,triangle500_2,color='red')#,label=r'$t^{\\star}=2$')\n",
    "ax[1].plot(p_array,triangle500_5,color='green')#,label=r'$t^{\\star}=2$')\n",
    "ax[1].plot(p_array,triangle500_10,color='orange')#,label=r'$t^{\\star}=10$')\n",
    "\n",
    "ax[1].set_xlabel(r'$p$',fontsize=10)\n",
    "ax[1].set_ylabel(r'$s_G^{\\max}(\\infty;p,t^{\\star})$',fontsize=10)\n",
    "\n",
    "ax[1].set_xticks([0,0.25,0.5,0.75,1.0])\n",
    "ax[1].tick_params(axis='x',labelsize=10)\n",
    "ax[1].tick_params(axis='y',labelsize=10)\n",
    "\n",
    "fig.legend(loc='center',ncol=4,bbox_to_anchor = (0.036,-0.5,1,1),bbox_transform = plt.gcf().transFigure,fontsize=10)\n",
    "\n",
    "fig.tight_layout(pad=2)\n",
    "\n",
    "plt.savefig('bond_perc_mem_cutoff.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/plots_16June2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import sys\n",
    "from links import *\n",
    "import dill\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "t_array=np.linspace(0,300,300,dtype=int)\n",
    "t_array2=np.linspace(0,1000,1000,dtype=int)\n",
    "p_array=np.linspace(0.001,0.999,100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def W(tReq,p,t_star):\n",
    "    \n",
    "    pr=mem_time_prob(tReq+1,p,t_star,t_star)[0]\n",
    "    \n",
    "    return pr/(p*(1-p))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(0.7, 1.7849705479859588, 2.4849705479859585)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mem_time_prob(1,0.3,5,5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "3.333333333333333"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "W(0,0.3,0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(t_array,[W(t,0.3,0) for t in t_array],'-m',label=r'$p_e=0.3$, $t^{\\star}=0$')\n",
    "plt.plot(t_array,[W(t,0.3,5) for t in t_array],'-b',label=r'$p_e=0.3$, $t^{\\star}=5$')\n",
    "plt.plot(t_array,[W(t,0.3,10) for t in t_array],'-r',label=r'$p_e=0.3$, $t^{\\star}=10$')\n",
    "plt.plot(t_array,[W(t,0.3,15) for t in t_array],'-g',label=r'$p_e=0.3$, $t^{\\star}=15$')\n",
    "\n",
    "plt.xlabel(r'$t_{\\mathrm{req}}$')\n",
    "plt.ylabel(r'$\\mathbb{E}[W_{\\!e}(t_{\\mathrm{req}})]_{t^{\\star}}$')\n",
    "\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "fig.legend(ncol=1,loc='lower center',bbox_to_anchor = (0.68,0.508,1,1),bbox_transform = plt.gcf().transFigure)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_waiting_time_example2_11May2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(p_array,[avg_link_value(10,p,5) for p in p_array],'-b',label=r'$t=8$, $t^{\\star}=5$')\n",
    "plt.plot(p_array,[avg_link_value(30,p,10) for p in p_array],'-r',label=r'$t=30$, $t^{\\star}=10$')\n",
    "plt.plot(p_array,[avg_link_value(50,p,15) for p in p_array],'-g',label=r'$t=50$, $t^{\\star}=15$')\n",
    "\n",
    "plt.xlabel(r'$p_e$')\n",
    "plt.ylabel(r'$\\mathbb{E}[X_e(t)]_{t^{\\star}}$')\n",
    "\n",
    "plt.legend(loc=4)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_link_value_example_11May2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(t_array,[avg_link_value(t,0.3,5) for t in t_array],'-b',label=r'$p_e=0.3$, $t^{\\star}=5$')\n",
    "plt.plot(t_array,[avg_link_value(t,0.3,10) for t in t_array],'-r',label=r'$p_e=0.3$, $t^{\\star}=10$')\n",
    "plt.plot(t_array,[avg_link_value(t,0.3,15) for t in t_array],'-g',label=r'$p_e=0.3$, $t^{\\star}=15$')\n",
    "\n",
    "plt.xlabel(r'$t$')\n",
    "plt.ylabel(r'$\\mathbb{E}[X_e(t)]_{t^{\\star}}$')\n",
    "\n",
    "plt.ylim([0.2,1.05])\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_link_value_example2_11May2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 216x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3,2))\n",
    "\n",
    "plt.plot(t_array2,[avg_rate(t,0.3,25) for t in t_array2],'-b',label=r'$p_e=0.3$, $t^{\\star}=25$')\n",
    "plt.plot(t_array2,[avg_rate(t,0.3,50) for t in t_array2],'-r',label=r'$p_e=0.3$, $t^{\\star}=50$')\n",
    "plt.plot(t_array2,[avg_rate(t,0.3,75) for t in t_array2],'-g',label=r'$p_e=0.3$, $t^{\\star}=75$')\n",
    "\n",
    "plt.xlabel(r'$t$')\n",
    "plt.ylabel(r'$\\mathbb{E}[S_{\\!e}(t)]_{t^{\\star}}$')\n",
    "\n",
    "plt.ylim([0.2,0.55])\n",
    "\n",
    "plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_success_rate_example2_11May2021.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/plots_26Nov2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from satellite_simulations_3Oct2019 import *\n",
    "import seaborn as sns\n",
    "import matplotlib.pyplot as plt\n",
    "from qutipy import *"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 80,
   "metadata": {},
   "outputs": [],
   "source": [
    "##### We only consider the case n1=n2=n and eta1=eta2=eta throughout this code\n",
    "##### Note that eta here is for the channel from the satellite to ONE of the ground stations\n",
    "\n",
    "def X(n,eta):\n",
    "    \n",
    "    return (1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "\n",
    "def Y(n,eta):\n",
    "    \n",
    "    return (n/2)*(1-eta)**2\n",
    "\n",
    "def Z(n,eta):\n",
    "    \n",
    "    return (1-n)*eta-n*eta*(1-2*eta)\n",
    "\n",
    "\n",
    "def P(n,eta,M=1):\n",
    "    \n",
    "    ### The assumption n1=n2=n and eta1=eta2=eta is used here\n",
    "    \n",
    "    return 1-(1-(X(n,eta)+Y(n,eta))**2)**M\n",
    "\n",
    "\n",
    "def F(n,eta,fs=1):\n",
    "    \n",
    "    ### The assumption n1=n2=n and eta1=eta2=eta is used here\n",
    "    \n",
    "    x=X(n,eta)\n",
    "    y=Y(n,eta)\n",
    "    z=Z(n,eta)\n",
    "    \n",
    "    a=x**2+y**2\n",
    "    b=z**2\n",
    "    c=2*x*y\n",
    "    \n",
    "    f=(1/2)*fs*(a+b)+(1/2)*((1-fs)/3)*(a+2*c-b)\n",
    "    \n",
    "    return f/P(n,eta)\n",
    "\n",
    "\n",
    "def rho_0(n,eta,fs=1,M=1,normalized=False):\n",
    "    \n",
    "    ## Source state is a Werner state with fidelity fs to the \n",
    "    ## maximally entangled state\n",
    "    \n",
    "    x=X(n,eta)\n",
    "    y=Y(n,eta)\n",
    "    z=Z(n,eta)\n",
    "    \n",
    "    p=P(n,eta,M)\n",
    "    \n",
    "    a=x**2+y**2\n",
    "    b=z**2\n",
    "    c=2*x*y\n",
    "    \n",
    "    Bell1=(1/np.sqrt(2))*(ket(2,[0,0])+ket(2,[1,1]))\n",
    "    Bell1=Bell1*Bell1.H\n",
    "    \n",
    "    Bell2=(1/np.sqrt(2))*(ket(2,[0,0])-ket(2,[1,1]))\n",
    "    Bell2=Bell2*Bell2.H\n",
    "\n",
    "    Bell3=(1/np.sqrt(2))*(ket(2,[0,1])+ket(2,[1,0]))\n",
    "    Bell3=Bell3*Bell3.H\n",
    "    \n",
    "    Bell4=(1/np.sqrt(2))*(ket(2,[0,1])-ket(2,[1,0]))\n",
    "    Bell4=Bell4*Bell4.H\n",
    "    \n",
    "    p1=(1/2)*fs*(a+b)+(1/2)*((1-fs)/3)*(a+2*c-b)\n",
    "    p2=(1/2)*fs*(a-b)+(1/2)*((1-fs)/3)*(a+2*c+b)\n",
    "    p3=(1/2)*fs*c+((1-fs)/3)*(a+(1/2)*c)\n",
    "    p4=(1/2)*fs*c+((1-fs)/3)*(a+(1/2)*c)\n",
    "    \n",
    "    rho=p1*Bell1+p2*Bell2+p3*Bell3+p4*Bell4\n",
    "    \n",
    "    if normalized:\n",
    "        return rho/np.trace(rho)\n",
    "    else:\n",
    "        return (1/p)*(1-(1-p)**M)*rho\n",
    "    \n",
    "    \n",
    "def ent(n,eta,fs=1):\n",
    "    \n",
    "    rho=rho_0(n,eta,fs,normalized=True)\n",
    "    \n",
    "    return log_negativity(rho,2,2)\n",
    "\n",
    "\n",
    "def region(D,H,n,fs=1):\n",
    "    \n",
    "    eta=np.array([[eta_Tot(link_distance(d*1e3,h*1e3),h*1e3) for d in D] for h in H])\n",
    "\n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    cond=2*(X**2+Y**2)*(fs-1)+Z**2*(4*fs-1)-(2*X*Y)*(1+2*fs)\n",
    "    \n",
    "    cond=(cond>0)*1\n",
    "    \n",
    "    d,h=np.meshgrid(D,H)\n",
    "    \n",
    "    return d,h,cond\n",
    "\n",
    "\n",
    "def region_fidelity(D,H,n,fs=1):\n",
    "    \n",
    "    eta=np.array([[eta_Tot(link_distance(d*1e3,h*1e3),h*1e3) for d in D] for h in H])\n",
    "\n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    A=X**2+Y**2\n",
    "    B=Z**2\n",
    "    C=2*X*Y\n",
    "    \n",
    "    F=((1/2)*fs*(A+B)+(1/2)*((1-fs)/3)*(A+2*C-B))/(A+C)\n",
    "    \n",
    "    cond=2*(X**2+Y**2)*(fs-1)+Z**2*(4*fs-1)-(2*X*Y)*(1+2*fs)\n",
    "    cond=(cond>0)*1\n",
    "    \n",
    "    F[cond<=0]=None\n",
    "    #F2=F*cond\n",
    "    \n",
    "    d,h=np.meshgrid(D,H)\n",
    "    \n",
    "    return d,h,F\n",
    "\n",
    "\n",
    "def region2(N,Eta,fs=1):\n",
    "    \n",
    "    n,eta=np.meshgrid(N,Eta)\n",
    "    \n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    cond=2*(X**2+Y**2)*(fs-1)+Z**2*(4*fs-1)-(2*X*Y)*(1+2*fs)\n",
    "    \n",
    "    cond=(cond>0)*1\n",
    "    \n",
    "    return n,eta,cond\n",
    "\n",
    "def region2_fidelity(N,Eta,fs=1):\n",
    "    \n",
    "    n,eta=np.meshgrid(N,Eta)\n",
    "    \n",
    "    X=(1-n)*eta+(n/2)*((1-2*eta)**2+eta**2)\n",
    "    Y=(n/2)*(1-eta)**2\n",
    "    Z=(1-n)*eta-n*eta*(1-2*eta)\n",
    "    \n",
    "    A=X**2+Y**2\n",
    "    B=Z**2\n",
    "    C=2*X*Y\n",
    "    \n",
    "    F=((1/2)*fs*(A+B)+(1/2)*((1-fs)/3)*(A+2*C-B))/(A+C)\n",
    "    \n",
    "    cond=2*(X**2+Y**2)*(fs-1)+Z**2*(4*fs-1)-(2*X*Y)*(1+2*fs)\n",
    "    \n",
    "    cond=(cond>0)*1\n",
    "    \n",
    "    F[cond<=0]=None\n",
    "    \n",
    "    return n,eta,F\n",
    "    \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1002.020202020202"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_array[47]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.1644560065299444"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "P(1e-7,eta_sg_h_1000[47],1e9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3304192326506128e-05"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eta_sg_h_1000[47]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "L_array=np.linspace(100,2000,100)\n",
    "h_array=np.linspace(100,10000,5000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Here, we compute the total transmittance to BOTH ground stations\n",
    "\n",
    "eta_sg_h_500=[eta_Tot(link_distance(d*1e3,500e3),500e3)**2 for d in L_array]\n",
    "eta_sg_h_1000=[eta_Tot(link_distance(d*1e3,1000e3),1000e3)**2 for d in L_array]\n",
    "eta_sg_h_2000=[eta_Tot(link_distance(d*1e3,2000e3),2000e3)**2 for d in L_array]\n",
    "eta_sg_h_3000=[eta_Tot(link_distance(d*1e3,3000e3),3000e3)**2 for d in L_array]\n",
    "eta_sg_h_4000=[eta_Tot(link_distance(d*1e3,4000e3),4000e3)**2 for d in L_array]\n",
    "eta_sg_h_5000=[eta_Tot(link_distance(d*1e3,5000e3),5000e3)**2 for d in L_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### Here, we compute the total transmittance to BOTH ground stations\n",
    "\n",
    "eta_sg_d_1000=[eta_Tot(link_distance(1000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_2000=[eta_Tot(link_distance(2000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_3000=[eta_Tot(link_distance(3000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_4000=[eta_Tot(link_distance(4000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_5000=[eta_Tot(link_distance(5000e3,h*1e3),h*1e3)**2 for h in h_array]\n",
    "eta_sg_d_6000=[eta_Tot(link_distance(6000e3,h*1e3),h*1e3)**2 for h in h_array]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "\n",
    "plt.semilogy(L_array,eta_sg_h_500,'-c',label=r'$h=500$ km')\n",
    "plt.semilogy(L_array,eta_sg_h_1000,'-r',label=r'$h=1000$ km')\n",
    "plt.semilogy(L_array,eta_sg_h_2000,'-g',label=r'$h=2000$ km')\n",
    "plt.semilogy(L_array,eta_sg_h_3000,'-b',label=r'$h=3000$ km')\n",
    "plt.semilogy(L_array,eta_sg_h_4000,'-y',label=r'$h=4000$ km')\n",
    "    \n",
    "#plt.semilogy(L_array,R_50,linestyle='--',color='orange')\n",
    "    \n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(r'$\\eta_{\\mathrm{sg}}^2$',fontsize=14)\n",
    "\n",
    "plt.xticks([100,500,1000,1500,2000],fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.xlim([100,2000])\n",
    "#plt.ylim([1e-11,1e-4])\n",
    "\n",
    "\n",
    "#plt.grid()\n",
    "\n",
    "#plt.legend()\n",
    "fig.legend(loc='center',ncol=1,bbox_to_anchor = (0.070,-0.75,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('eta_sg.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAPQAAAFDCAYAAAANlyOHAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4yLjEsIGh0dHA6Ly9tYXRwbG90bGliLm9yZy+j8jraAAAgAElEQVR4nO2dd1xUV/r/P4cqdQak2KNj18QQxFiiYgHdbHrEmKLZVEw1MdnIJvvLxpSNwWzabhrElP0mm8TAJjGbDkbAroAmGrExiooKCszQYcrz++PMDMMwwDBzB64z5/163RfMveee+5ny3Ofcc87zHEZEEAgEnoFPXwsQCATSIQxaIPAghEELBB6EMGiBwIMQBi0QeBB+fS2gL2CM7QEQDeBoX2sRCGwYBeAcEV3mzMleadAAogMDAwdPmzZtcF+KOH78OIYPH96XEmSjQ2jg7N27F1qtNtjpCojI6zYAeaGhodTXTJ48ua8lEJE8dAgNnMTERAJQR07+tsUztEDgQXitQTc3N/e1BBw7dqyvJQCQhw6hQRq81qBVKlXHnUYjoFYDen2vaFizZk2vXKc75KBDaGjHaWdPZOSFc7kZY3mJiYmJeXl5bTtbWoCFC4H8fGD4cGD9euDyy/tKosBLmTNnDvLz8/OJaI4z53uthz561GbE6rXXgOPHgUOHgKuvBhYsAH77za0aVq5c6db6HUUOOoQGiXC2N+1C3gDkzZgxo61r0WgkGjaM6O23217ffTfRqFFEtbUO91D2lMrKSrfV3RPkoENo4Jh6ufNI9HL3DH9//7YXBw4AJ04AKSn8NWPAv/4FBAUBDz/sNg3R0dFuq7snyEGH0CANXmvQZ86caXvxyy/ApEmA9RcaFAR88gnwn/8AOTlu0ZCZmemWenuKHHQIDdLgtQYdHGw1GWfPHmDatI6FJk0CnngCuO8+oLFRcg3jxo2TvE5nkIMOoUEavNagFQpF24sDB4AJE+wXfPppwMcHePZZyTXMnj1b8jqdQQ46hAZp8FqD1mq1/B+irg06KAh4913g1VeBffsk1VBQUCBpfc4iBx1CgzR4rUE3mpvQlZVAXR0wZkznhefPB5YsAe6/n08+kYiDBw9KVpcryEGH0CARznaPX8gbgLzExEQ+TlBURMQYUWtr1+MJZ88SKRRE69Z1XU4gcAExbOUkOp2O/3P6NBATA1gPY9kjNhZ46SVg1Srg3DlJNJyTqB5XkYMOoUEaPNKgGWOrGGNFjLFOx5vKysr4P+XlwKBBjlWcmgqMHs2NWgJefPFFSepxFTnoEBokwlnXLucNQHo3x9ua3H/7G9FVVzneJtqzh8jPjygvz/FzBAIH8ZgmN2MsxeRVlTb7VYyxDMZYKmMs3YF6VADiGWM1jLGkbi98+rTjHhoA4uKAFSt4B1lrq+PnCQS9gGwMGkAugHg7+3MAZBBRJoCcrprRAEBEaiJKBjAfQFZn5UpKSvg/VVVAVFTPlK5ezXvGX3mlZ+fZsGzZMpfOlwo56BAapEE2OcWISMMYa7fP5GEjiajYVCaXMZZj8sJKAEtsqskholxT2WLGWC5jTElEGtvrjR8/nv+j0QBKpe3hrgkLA/75T+DWW/lwlr3Yagf4+OOPnTpPauSgQ2iQBtkYdCfEAyi02acGkGTy2MXdnF9tz5jbUVMDRET0XNn11wNJScBDDwHffccDOgSCPkZOTW57jARga5Aa0367mJ61M0zevdNn7l27dmHcuHEoP3AAj6xejaVLlwLgQxfWcbHWzbCVK1dahjYy33sPO5cuBfLycOD55y0T+x0+PzMTixcvBsBnKDlzvnlmk6vnL168uE+vX1BQgKSkpD69fmZmpuV4X1x/6dKlSEhIQGFhIQAMhLM425vmjg0AAVBavc4AkGVTpgjd9GI7cJ22eGiFgujnn3vWFWnNSy8RDRpEpNX2+FQ5xN8SyUOH0MDxmF7uTigFf1a2Rglgt6sV+/v782mctbXONbnNPPYYP/+vf+3xqXKJv5WDDqFBGuRu0MUAbHucVOj+2blbzpw5w42ZqOedYtb4+wPr1vEAjtzcHp0ql/hbOegQGqRBNgZtNf4cad5Hph5rU6+2ude7mIjUrl4vODiYd4gBrhk0wGOpn3wSuOOOtjodQC7xt3LQITRIgywM2mTMqaaXKTaTS5IBpDHGUgEsBh9fdhmFQsHHkgE+DOUqTz8NDBwIPPCAw6fIJf5WDjqEBmmQhUETkYaI1hIRM/3VWB1TE9FyIso0/e16GMpBtFot0NQE+PoCAQGuV+jvz1MWbdgAfPaZQ6fIJf5WDjqEBmmQhUH3BY2NjTytUFCQdGPIY8cCL7/MUxaVlnZbXC7xt3LQITRIg3cn2n/iCeCuu4CKCukqJ+LZQ48dA7ZtA/r1k65ugccjEu07iU6n4x462PmVO+3CGPDBB7wHvZvE7XKJv5WDDqFBGrzWoMvKyvgztNQGDQAKBZCdDXz4IfDpp50Wk0v8rRx0CA3S4N1N7ptvBt5/H9jt8jwV+7z3HvfS27bxlMACQTe42uSWe3CGezF3inWDplmDdcXrsLN8J4gIF8dcjBvH34hJsd0Y6T338JvFtdcCu3bxVEcCgRvx2iZ3SUmJQ8/QO0/txNg3x+L9Pe9jWPgwDFcOR97xPMS9G4dZH85C3vG8zk9mDHjzTb6a5aJFfIVLK+QSfysHHUKDRDg7CfxC3mBOQfTUU0Q33NDpRPljNcco4qUIWvnjStIb9O2OlWnK6P5v7yf/5/xpSdYSOlt3ttN66Nw5ohEjiO68ky+EJxB0gqcHZ7iXbjz0fd/ehyuGXYFXFrwCXx/fdseGKYbh7avexq/3/YpTtacw/q3x+OL3L+xXFBUF/O9/vKMsvdssSgKB03itQR89erTLZ+i843n45dgveOMPb8A2k4o146PHo+DOAqyesxrLvlqG1P+lolFnZx2siROB//4XeOYZ3vsN+axHLAcdQoNEOOvaL+QN5njopUuJVqyw2/RZ/MViuv2r2x1pJVnYc2YPjfnXGJr41kQqOVdiv9CnnxL5+xP973+yiL8lkkccsNDAEU1uJ/H39weam4HAwA7HqhqrsOHQBtx92d09qjNuQByKUotw6YBLcfl7l2PDwQ0dC91yC7B2LXDTTYg+csRZ+ZIihzhgoUEavNagz5w5A+h0dgMzfjz6I6KCozBr2Kwe1xsaEIpPbvgEz819DilZKfjbpr/BSDbrYT36KLBiBVqSk4Fil0O7XUYOccBCgzR4rUEHBwfzvNp2DPpn9c9YOHJhl8/OXcEYw6PTHkXOshy8U/gOrv3sWmiabYLE1qzB+T/8gSca3LPHqetIhRzigIUGafBag1YoFHY9NBHh51Ju0K4yZ/gcFKUW4Wz9WUx5bwr2V+5vO8gYBmdn8yZ4UhLw668uX89Z5BAHLDRIg9catFar5R7aZpG6E9oTOFt/FjOHzZTkOsMUw7D5zs2YOWwmpq2b1m5oq2DzZuBf/wIWL+ZL1v72myTX7ClyiAMWGqTBaw26sbHRrocuOlOE2JBYDArrwfI43RDkH4QPrv0ALye/jKVfLsXjPz0OvVHP4299fIC33+YzyRITge3bJbuuo8ghDlhokAavncs9cOBAoL6+g4cuPF2IhEEJTj8/dwZjDPdPuR9xA+KQkpWCojNFWH/ren7Qx4cnGVQoePP7q6+ABQskvX5XpKamdl9IaLgg8FoPrdPp7Hro4jPFiB9ob4ktaZg+dDqKU3nP9mXvXoYdp3bwA4zx4ay//Q245ho+q6yXkEMcsNAgDV5r0GVlZXafoQ9XHcb4qPFuvXZsaCxyluVgYNVAJH6UiHcL3zVPeAHS0vhz9S23AG+95VYdZuQQByw0SISzM1Iu5A3m4AyViujzzy2zdJp1zeTzrA/tLt/do9k9rvD5vs8p5O8hdMfXd1Bja2PbgS+/JAoKInrkESK9vvMKBB6FmCnmCjpdOw+trlHDSEaMjhzdaxKWXLwEO+/Zia0ntmLa+9Nw8LypY+aGG4D8fGD9er4wXn19r2kSXLh4rUGXlJR0mFhypPoIooOjoein6BUN5vjbiTETUZhaiItjLsbkzMn4cM+HvCUxZQqwcydQVgbMmgWcPOlWHX2J0CANXmvQ48eP79ApVlpdilGRo5yqjwiorgbKywGt1rFzrNcjDg8Mxyc3fII3r3wTD/3wEJZ+tRR1LXXAsGHAli3AoEHA5MnApk1O6XNUR18hNEiD1xo0gA6dYidrT2KYYpjDpxMB33/Ph5CjooD+/YEhQ/jKOuHhwOzZvI9r0yZAr+++PsYY7rzsThTeW4j9lfsRnxmPotNFvLJvvgHuv58PZ/3jH/ziAoENXmvQR48e7eChT9edxuCwwQ6df/Yst62UFG7IH30EHDnCPfTBgzz0+corgf37gT/+ERgwAEhN5SnGzLbYWfzt+Ojx2HH3DixQLcD096djzeY10DMCnn2Wj1G/8AKwZEnbUj4uIoc4YKFBIpztTbuQN5jjoRkj2rnT0sM484OZ9I+t/+i2J/LYMaIhQ4jmziU6ebLb4lRXR/TFF0TXXkvk40MUF0f07rtEZWXdx99uOLiBYl6OoenrptPh84f5ziNHiC65hGjsWKLi4u4FdIMc4oCFBo7o5XYSfz8/7iqtPHR5bTkGh3ftoWtrgYULgYQE4KefeBO7O0JD+XTtDRuAEyeAG28EnnsOSEiIxvPPA1VVnZ977dhrsf/+/RgUNghxGXF4a9dbMI5UATt2AHPm8JUvX3/dpSa4HOKAhQaJcPZOcCFvAPLGjBpFBBDt309EREajkQKfD6SC4wVd3kHvuYc7x8bGLot1S0sL0Z/+tIkmTCAKDuaJU7ry9kajkT759RNSvqSkpP9LohOaE/xAdjaRUkl05ZVEFRVOacnIyHDqPCkRGjjCQztJsDmXmMlDVzdVo8XQ0mVQxo4dPB3Yv//tUDrvLgkIAO66ywf79vGh5sJCYORI4OGH+XO4LYwx3DbpNuy7fx98mS8mvj2Re+sbb+Chl/X1PJn/t9/2WIsc4oCFBolw9k5wIW8A8hJnzOAe+vhxIiLaX7GfsBrU0NrQ6d1z/nyeidcdGI1EOTlEM2YQBQQQPfQQ0alTnZU10r/3/psi0yNp+rrptK9iH5FOR/T88zxf2e23E1VXu0eowK0ID+0k2vp6vo6z6bmpqqkK/fz6IdjfflrfoiI+/PT009JpsI6/ZYwHWm3Zwp1sURH32CtWAKdPtz+PMYbbL70dBx88CFWECvEZ8Xi64Fk0/+XP3NXv2wdcfDHw3Xc91tFXCA3S4HEGzRhLZYzlmLZSxpjd0KnG5mbg5pstebmrm6rRP6h/p/W+9x5w1VXAiBHSabUXf8sYkJwMbN3KU3kXFgIqFfDIIx0NOzokGp/c+Am+ueUbfPzbx7j03UuRG1rJZ5fddx+fPnrHHV33unWio7cRGiTCWdcu1w2Ayur/jE7K8OAMK9YVraNJ70yy2wxqbCQKDSX65pvOm0ruwmgk+uknomnTiAIDeedZeXnHcvUt9fTEz0+Q33N+dOP6G+l4zXGiX38lmjyZKCqK6KOPxKodFwAe0+RmjKUwxooYY0qb/SrGWIbJ83a77AQRqR25nk6na/e6qqkKkUGRdsvm5gK+vsAf/uBIzY7jSPwtY3wCy7ZtfLLYrl28Kf7oo8CZM23lQgJCsDZ5Lfbdvw/1rfUY99Y4PFv9FZq25PHk/itW8GGuAwec0uFuhAZpkI1BA8gFYK95nAPuaTMB5DDGchypjDGWZDrXLmVlZe1ed9Xk/uYbPtvLJnTaZXoSf2tt2F9/zVvVKlVHwx4XNQ4/3vYjPlv0GT769SNMyLgEX80fDCop4fPB4+KAJ58EGhqc0uEuhAaJcNa1u2MDQACUVq+TANTYKaMCN/50my3Jqlx6F9fp0OS+Z8M9lPpNaocmkNFINGAAX/BCThiNRD/+SDR1KlG/fjxs+vTp9mUaWxvp2bxnKeiFIJr1wSzacXIH0c8/E40aRTR4MNH//R+RwdA3b0BgF49pcndCPIBCm31qcMMtJqI0my3XqpwSPaC6udpuk/vwYT5vOympx9rdCmN8xtr27dxj79jR0WMH+Qfhb4l/w+GHD2N05GjM+GAGbtK8h9LNG3jBhx7iM822bu3bNyOQDLkb9EgANhnqoTHt7xRTz3ZRV2V27tyJcePGISEhAePGjcOWoi3oH9wf586dazdJ/4471mHMGD66tXLlSstzVmZmpmWYo6CgwLLqgu35t99+G2pqNuLYsdX47LNR2LkzATt3jsXPPw/A+vVh2Ls3CXl5VyE7+zqcP78B5eV7sHLlo5bzrWN07V2fMSAoqAB33pmJr78GtmzRYejQVqxcyQ172bJlGBI+BO9f9z5u1d6KmvoajH8vDvPpB/zw4VtAQgIMs2ahNCEBOH68g/7urt/d+3f0/GnTprl0vqvXz8zMxLJly/rs+kuXLkVCQgIKCwsBYCCchBHJJwyPMUYAIohIY3qdASCSiBZblSkCkEtEaS5cJy8xMTExLy/Psu/Sdy/FistX4O749utZ3XknT8r5/vs9u4ZOV4VTp15Hefk7MBoboVDMQmhoHAIDh8LfPwJEBKOxCTrdOTQ3n0Bzsxr19Xuh052Dv38UFIrZUCrnIiJiHoKDxzuchZSIzzFfvRrYu5ePWv35z8AoqzDvX479gidynsDR6qNYOW0lHg1fAOVfVvMMKQ88wJ+xY2J69oYFkjBnzhzk5+fnE9Ecpypwtq3ujg0dn6FXAcixKVMKIMXF63R4hh7x+ghav399h2ea0aOJ3n/f/vNOZ1RUrKfNm/vTrl2X0Nmzn5BeX+/QeUajkZqaTlJl5Vd0+PAjtGvXJbRpE2jr1oF08OC9dP78t6TXOzaJ3Ggkys0lSkriEV5LlrQPzDIYDfT5vs9p3JvjSPmSkp7Pe4603/6XD3OFhhI9/TSRRtOzNy5wGVefofvciNuJsd8pVmqnjMrF6+QNHjy43QcZtTaKvj/8fbt9dXX8E9q717Evw2g0UGnpXygvL5BOnHiNjMauk/s9+uij3dbZ0lJJZ8/+h37//WYqKAin/Pxg2rfvBjpz5t+k0zlmcLt3E6WkcMNesIDol1/ahqT1Bj394Yk/0Oh/jqbI9EhaU/Ai1a3/mGjcOKLISKK1a4kaOp8OKxWOfBbeoEEWBg0gzuZ1OIB5PaxDac9YTR5ZRW0GXiSBXh4PbUXg84G0uWxzu307dhD5+RE1Nzv2ZRw58hht3hxJGs1Wh8r3NP7WYGihqqocOnz4Idq6dRDl5QXQvn3XU0XF5w61Ag4d4tFiAQFEl19O9N//8oSilZWVpDPo6KM9H5HqDRVFrY2iNfl/J837bxFddBHRwIFEr75KVO9YS8MZ5BCLLAcNcjHod8F7o98xvV4D4DIANzp4vtLUvCbTX2svrQKQASDV9Fcpgd52Te5WfSthNWjvmfauODOTaOJEx76IU6feovz8YNJqd3ZfWAKMRgPV1OTToUP305Yt0ZSfH0z79y+hysqvSK9v6vLc8nKiJ57gLeuRI4neeIOotpYfa9W30vvF79Oof46i8DXh9ORPT9DZN9O5YUdFEb34IpFW6/436KXIxaBfojbPPALATwAUANZIUb/UG4C8MWPGWD7E6sZqwmrQ0aqj7T7chx8muvnm7r+E+vrfKS8vkCoqPu++sBVSxd8aDDqqqvqZSkruos2blVRQEE4lJXdSVVVOl81+jYY73v79tRQeTrRyJZFazY/pDXr6Yv8XdNm7l1G/F/rRA9/cR+rMdD6GrVQSPfMMUVWVJPqJ5BGLLAcNchmHrmKMrQGQBT52PNLkbbscXupLgoPboqrqWnlurrDAsHZl9u0DLrmk63qICAcP3oXo6BTExCzpkQap4m99fPwQGZmMcePex4wZZzF+/McwGBqxf/+12L59CI4ceRS1tbvMNzMLCgWwciWQlbUXH37IA0FGjeJJD7dt9UXKhMUoSi3Chps34ED1QYw+8xRuW5OAPa88AWRlARddBDz+OE/D4iJyiEWWgwaX6ekdANzzxtnZfxmAEab/RwBYBOBeZ+807txg0+Q2x0K3W7mCeN6w7Oyu76gVFeupoCCUWlrOdl2wD9Dpauns2U/o11//SJs2+dL27SNJrX6a6usPdHpOYSHRsmU8rDo+nuiDD9r6xLaf3E7Xf349sdWMZn8wm778cBXpZ0wn8vXlTZndvbfiiKfi1iY3gD8DqAZvQv/Zav/uLs7pUWdYX2wA8uLi4iwf4o6TO8jnWR8yWkUjNTXxHIJd5eAzGvW0Y8coOnbs+c4LdQEfbuwdWloq6dSpt6m4eCZt2gTavTuOysrWUlPTCbs6Tp/mI1cDBvAW9iOPEJWU8GOl1aX06A+PUtiLYTT89eH0yqcPk+am63g3+uzZRBs29HhKaW9+FnLW4O4m95NEFElECwG8xxj7M2NMYTJyC4yx9YyxcMbYegA3McbucbHh4HYaGxst/9e11iEsIKzd5I2yMj5JQ6XqvI7z5/+H1tYKDBmywikNvRl/GxAQjcGD78dll23GtGnHERNzMyoq/oMdO4ahvv4enD6dAZ2uLW564ECeyPDECR4Lvn8/MGECMHcuUJijQvq813DqsVNYOW0l3j73PYbEbcSK/yzF4fiLgFtvBcaP54vuObjqgBxikeWgwWW6snYAX9jZtwjAETv77gXws/m1s3eY3thg0+T+8sCXNOTVIe3ulN99x4dhu6K4OJGOHOn7sUtXqK/fT6Wlf6Xt20dQXp4f/fbb1XT27Kd2h8EOHuQdZxERRLGxRE89xVMa6w16+ubgNzTv3/MIq0Fz182i9X+/lVpUFxGFhBAtX+74YL6X46qH7m7B93sZYzcS0ZdWN4D/2pmGWAweMLGAMTYCgP3AYhlhHQ9d11qH0IDQdsfVah533BmNjUeg1eZj7Nh1Tms4d+6cJXWsocEA7TYtGvY1oPFgI1pOt0Bfo4eh1gD4AMyXwaefD/yj/PkW44+gEUEIGsW3wCGBYL49X6Q+JGQiwsIewYgRz6O2dicqKz/F0aOP4tChexAVdR1iYm5FZOQC+PgEYOxY4NVXgb//HfjiC+Cdd4A1a4C5c31x113X4NvF16Cs4SAyizJx3/mP8PD9/rgr7Erc+9MhqC67DJgxg08tXbQICAzs9LPoK+SgwVW6bHITkdbamK2oYYytYYzNNZU7RkTv2f4vZ6zjoetb6xEW0L6HW63uurldWfk5wsKmIjjYubWwACD92XSc/fdZ7J2/F1situD3G3/HuexzIAMhbHIYYm6KwZCVQzBkxRAMum8QYpbEIPTSUPgE+qDpcBPK3ynH/uv3Y8fwHSgIKUBhQiEO3nMQp948Bc0WDfR1Dqy/Ax4HzBiDQjENo0f/E9Onl+Pii78CYwEoKbkV27YNxKFD90GjKQCREUFBwJ/+xCO8fvuNh1ivXMmb6a//v3G4OeJVnFpZjn8k/wMF/qcx6tJ8LHx3Jr6aFQXdIw/x9br+8hceymaloa+RgwZXcSo4gzF2FNwrx4P3aOeCJxPIJqLjUgp0B7bBGS9vfRnfHfkOeXfkWcosXgwMHw68/HLH84kIu3dPxKBByzFkyCM9vr6hyYDyt8pxYs0J+AT4IPZPsYi6LgphCWHw8e/ZSCIRQVepQ+OhRtT/Wo/6vXxr2N8A0hNCLgmB4goFFDMUCJ8Rjn7D+zkc6AEABkMTqqu/R0XFp6iq+hYBATGIibkFMTG3IDQ0zlKXTsdzEn74If87dixw113A0qVAJfYhoygDH//2MQJ9A7HULx535JzDpB+KgZkzgbvv5msKhYZ2o8bzcTU4o7smd2dkE9FfAMCUMmgxgGQAT5kiptRENMXJunudZn0zgvzbJ9o+c4a3EO3R2HgQjY0liI5ebL9AF9TurEXJ7SUwNhsx8pWRiF0aCx8/56cDMMYQEBuAgNgAKGe3hYAbdUY07GuAdpsWtdtqof6rGi1lLQgYEIDwK8KhnKNExLwIBI8P7tLAfX2DEB29CNHRi6DTaXD+/FeorPwUJ0++guDgMYiJuRUxMbcgOHgUrr+eL2V99izwySc8Qi0tDVi48BLcdtubeOa+tfj5xFf46NePEDd1D+L+MAF3VPbDrc/9BVEPP8zX67r7bh6j3YObjsAKZx68AcwDMLyTY/GQ6fizlca8mJgYS0fEU7lP0Q2f39Cuc2LECKLPO5n4dfLk67R7d5z9g11QnllOef55dPjhw6Rv0NPSpUt7XIcrNJ9qpoqsCjq84jDtumQXbcIm2hK7hd6/6H0qzyinhsMN7Ybuuqyr+TSdPPk6FRZOpU2bQIWFl9PJk69Tc3Nb2hSjkS8dtmIFUUwMXyHk1lt5h+PRc2X0Qv4LNOqfo8j/OX+6+MEo+uZP06g1wJdo/HiiNWuIysrc9VHYpbe/D3u42inmbJP7CwDzAWSChzf+ItH9pVewbXI/9tNjOFt/Fp8u+hQAH64KDuZxxbNndzz/t9+uQkjIxRg5stuchRaOv3AcZS+UYfz/jUfMTfKINW491wpNngaaTRrU/FKDpkNNCBwSCOVcJSLmRyAiOQKBgwK7raex8SgqKz9HZeV/0Nh4GBER8xAdvQRRUdchIIB3Mun1wMaNwKefAl9+CfTrB9x0E3DLLQQM3YZ///oR1v++HgE+/kjRj8Etm85j1i9H4TNrNnDbbfwZKCLC3R9Jn+Nqk9vZtl41gJsAMACZjDEDY+wnxli4k/X1Kc36ZvTz62d5rdEAzc08p54tRmMLNJo8REYucLj+U2+eQtkLZZj0wyTZGDMABEQHIGZxDMa8PQZTD07F9PLpUKWrwAIYjj1zDNsHb8eui3fh6MqjqPq+CoYGg916goNHYfjw/4cpUw5g8uQihIbG4cSJv2PbtgHYsycRp069Ab2+DAsX8mWEKiqAN98ETp0C5s1jWDbnCkRufQ/fzanE21e9i8pRA7FgzgkMeykWj89uRmHGM6ABsTzPeHY2/3IE9nHGrcM0xdPqtRJ8HDrc2aZCb26wiYe+8+s76f5v77e8/v13IsB+tGBNzWbKywvoNqLJTPUv1ZTnl0eVX3UMzZND/C2RfR1Go5EaDjfQqbdO0Q6YeaUAACAASURBVG/X/UYF4QWU559He+bsoeN/P07aXVoy6jtvnhuNRqqt3UNq9dO0a9fFptlp8XT8+AtUX/+7pWl//jxRRgbRsGEHydeXB3U9/jhRbn4dfVD8IS34eAH5PutLo9KH0NN/nkwHRiqIwsP5mkTff89X/XPj59Db9EmT+0KHMZY3Y8aMxK2m5Hi3/PcWDAodhFcWvgKA5+FetMj+JKeTJ19BZWUWJk/e0e11WitbUXhpIQbeMxAjnu+45IZcxj0d0WHUG1G3qw7VP1ejJqcGtTtr4afwszTNI5IjEDS88xX8GhuP4Pz5r3D+/Feord2BoKCxiI6+AVFRNyAsbArOnz8PxqKxYQOP+9i4kQ+DLVoEJF1dDXXIZ1h/4DNsPbkVE/sNw6JT4bjxu1JMqgkAu+563kuenNxhfFvqz8Hd9FUv9wWPv1WSbdsm95kz/Mdkj9ranQgPn+rQNUr/XIp+w/vhomcusnu8r388ZhzR4ePnA8UMPvw1YvUI6LV6aPI0qP65GidfPonDqYcRNCoIEQtMBj43An6Ktp9XcPBoDBu2CsOGrUJLSznOn9+A8+e/wokTLyMgYAD6978a/ftfjTvumIe77w5GdTXPh56VBbx1ZSSiox/EjTc+iAeSKnC2/xf4+kgWno9qhipAgRvP7sKix7IwpcIXPtdex4174UL+oC7x5yB35J71022cscpOb2vQlZWd58irrd3hkEFrCjSo+LQCY94d0+mwlDlTZF/jjA4/hR+irovCmLfGYOrhqZh6bCqGrhoK3TkdDt19CFv6b0HxjGIcW30M2q1aGHVGy7mBgYMxePADuPTSHFxxRSVUqjU4dKgIJSVLsXVrf/z229VoanoXN998Et99x7+Pl17iz9z33hqL565+GIN/LsDbw2rw4LQX8euUoZi5rBUXpQViRXQh8p+6DYaYKD6nfP16h+eTy+X7cAWv9dDW8dBNuqZ249DV1UB/O4totLScRUvLyW4NmohQ+kQpBt8/GKGXdj5ZQi7xt1LoCBoehKB7gzDo3kEgA6FuTx1qfq5BTU4NTrx4Aj79fNp6z+dHIHgCH//294/EgAHLoFRehCuumA6tdiuqqr7FqVOv48iR+xEScin6978a1157NZYunYLmZl9s3Mi99+onFaiquhOJiXfiuSsb4D/+B2yu/RgLI48hlAXij9pduOaN77DgnkYops8Frr0WuOYaHsftps+hr/HaZ2jrYatp66Zh6aSleOjyhwDwhRt1uo6pe6urf8bvv6dg5kxtl5Mxqn+qxv7r92OqeioCBzr/TOcpGBoM0BRoUJNTg5qNNWj4rQEBAwKgnNdm4P0u6tg8bmw8gqqq71BV9S202nz4+UUgMvKPiIz8AyIjk+Hr2x+7dwMbNnAD//13vub9gitboLxkGw4HfYwfSr9FTVM1EvVDcPVvzbimoAIjL4rjxn3ttUB8vKwmsYhnaCfRWjXDmvRN7Zrc1dV82qctDQ37ERIysdupk8efP46BqQO7NeaCggLMtjfQ3cu4W4dviC/6X9kf/a/kzZ7WylbL2HfZi2U4dPchYDAw8KqBiJgfAeVcJQKiAxAcPBrBwY9i6NBHoddrUV2dg6qqb1FauhIlJRUIC0tATMxCrFq1AC+8MA3Hjvnjm2+A//0vEFtenYvQ0LlITjZizFQ1aodm4YOBn2HlZRUY53Ma1xz7AFenPI8Z+oHwu+oa4MorsTUwEFdIvSJhL+O1Bm0dD92sb0aQX1uTu6qK37htaWj4HSEhF3dZb93eOtRuq8X4T8Z3q+HgwYOyMOje1hEQE4CYJTGIWcI7KprLmvH1375GTH0Mjqw4Al2FDiGTQizeWzFbAb8wBWJiUhATkwIiQkPDPlRX/4Tq6p9w4sRa+Pj0Q0TEPNx000Lcd99C6PUj8MsvwA8/+OD/3hiFEyeexGWXPYkH52oRMHYj9g5bhzdGVCIYGiRpvsPCf3yMpN+bgbhE4Mor+VKjF18sK+/tCKLJDeCi1y/CqwtexaIJiwDw6KEHHwTuvbf9eUVFUxETcwuGDn0UnXH4wcNoPtaMSd9Pcpd8j4aI0HigETUbefNck6eBsdGIsMvDLN47fFo4fIN8LecYDA3QaPItBt7UdAhBQaMRGbkQERELoFAk4siRcPz4I/DDD0BBARAUBMydr8eQ+P3QDvovttV9htKaUoynKCw85oOF2yqRqBuMoGSTcScl8SRsbkY0uZ3EOh66SdexyR1pE9FNRGhsPNClhzY0GlDxSQXG/duxzhU5jHvKRYdZA2MMIRNDEDIxBENWDIFRb0R9Ub3FwE++fBJkJIRfHg5FogLKRCUUMxTo3/+P6N//jwCA5uYyi3GXlCyDwVCP8PApuP76ebjzznnw9Z2B/Pwg/PijH77/IA5qdRxGjXoeN06pQMSkPTg48xOsG/s1dPpKzK7/Fgvf/RQLH2rGxNEzwJIXcOOeMgXwk6H5ODsj5ULeYDNTLOzFMMotzbW8Dg4m2rSp/QyepqYy2rQJ1Nxc3nF6j4nK7EraHLmZDK2O5dOSw8wkInnocFSDodlANZtr6PgLx2lv8l7KD86nPL88KppWREfTjtL578+TTquzlDca9aTV7qaysnTau3ch5ecHU15eAO3ZM4eOHXuONJotpFa30rp1RGPGFFF0NM8lFz/ZQLcsL6Ob09+nuH9OJ6wGDVwdRrfdF0PrEnxJPTiE6OqriV57jWjfvralSFxEzBRzAtsmd8DzAci7Iw8zhs5AczNvjv36K+8xNVNTk4d9+/6IWbMaOu0UO3DrAfj088G4Dy784Y8LBaPOiLqiOmjztdDka6DdooWhwYCw+LA2Dz5LAX8ln0hkNLaitnYXNJpfUFOzEbW128FYAJTKWVAq50GhmIfjx+OwcSMfHsvP54ElCVNbMSTuIJoG/4DffT9Caf1BDDeGY95JP8wrrMbc+igMmpYMzJ/PPXgnQ2PdIZrcLmIkI3RGHQJ9eY90tSn9oe04dHPzMfTrN6JTYza2GFH1bRUmfDbBnXIFNvj4+0AxTQHFNAWGpQ3jTfS99RYDP/v+Wei1eoReGgrFLJ7kQXFFAoYPn4nhw/8Gg6ERWu1WaDS/4Ny5bKjVf4GvbyiSkmZg0aLZCAmZhQMHpuCXXwKRmzsJu96ZBH//NFwxpRkxE0pQPvIHpI1Zh/KWYxin/wFzN36Hea/WYg6GI2pGEpCYyEP2hg3rlc/Daw26pKQEAKAz8Gdpf19+B6+p4cdtI/Wam9Xo16/jfGwzNZv4iRFJjof4LVu2DB9//LHD5d2FHHRIpcHHzwfhCeEITwjH0MeHggyE+n3cwLVbtSh9vBStp1sRODQQiisUCL8iHIorpmHEpCQ888zt+PDDHGi126DVFqCq6jscP74aAMN1103Fn/40G/36zUZJyXTk54ciP/8y7PjgMgBPYkp8E6InlKBk9A/IGp+J88bjmNiahVnffY5Za+sxyzAYQxPmc+NOTOQJ69zQg+71Te761nqErQlDyYMlGBc1Dtu3A7Nm8Ykl1p/3gQO3wd+/P0aP/qfdOo8+fhRNR5pwyTfdLLUh6FOICM1lzajdWgvtVm7kDfsa4Bvii/Bp4SYDVyB8Wjj8wvxgMDShrm4XNJrN0GoLoNVug9HYjLCweCgUsxAcPAtHj85EQUEU8vOBbduA1lbCxLgmxE48iJbBOTgc8CHO4BCG60Mx6wTDrP11mNUUjbGT5oIlzuFGPmECwJhocrtKq6EVAODvwz10XR0QHt7x5tncfAxhYQmd1lOzsQYD7+okokMgGxhjfJrq8CDE3hYLANDX6lG7w2TgW7Q4+Y+TMDYZEToplBv4jHGInXY5Lpr0VxDpUV+/F1ptATSazTh79iMYjdVITh6LlJTpCA6ejlOnZmDz5gnIz4/Hnq/iUVubhjHjWjFwwnGUDdmKLX/4BKn+vyCa/oeZxT9g1v/VYVatAnFjEoGTJ116f14bnHH06FEAHZvctbVAWFjH8k1NagQF2U8D2nquFQ2/NiBifs8yaqxcubJH5d2FHHT0pQa/cD9ELojEP2v/ibjcOMzUzMTk3ZMx4K4B0J3XQf0XNXaO3IltMduw/9oSVL8RjZCSOzFuaBauuOIcpkzZj6FD/wzAB2fPvobW1kswY0YE1qxZgD17VqOw8Cf8+bFGXBQ6BuXf3YljL25E/zcNGL75KM4Z/4OM6X/C5Te0QnnpD/i1uaxbvV3htU1uczz0qdpTGPraUJx+7DQGhg3Ehx8Cr7zCV4owYzA0YfPmYCQk7EVo6KUd6qv8ohJHHzmK6aen9yijphzGf+WiQ+4aWs60oHZnLep21vG/u+tgqDcgaGwQwqeGW7aQSSEwQIPa2p2ord0OrXYb6up2wmBoQHDwBCgU0wFMx6FDM7B58xhs2+aDwkL+KDBqohanyueh7twe0eTuKeZ4aLOHDvANANDW5LamtfU0ACAwcIjdumq310IxU9EjYwbkE38rBx1y1xA4MBDR10cj+npehgyEhpIGi4GfzjiNIw8fgU+AD0LjQxE+dTTCp07GgKlPInCSPxobD1gMvLb2JYSHH8F11ymxdOnlCA6+HBUVU1FYeDleeMG1LF4e1+RmjCkZY6sYYymMsdTOypnjoS3P0F00uVtazoCxAPj52V8QpHZXLcIut9NO7wa5xN/KQceFpoH5MoReHIqBdw/E2MyxmPLrFMzUzsQlP1yCqGuj0Hy8GUcfO4qdI3Zie+xOqBcDLe8sQNShf+DSwb9h+vRKjB//CcLDp6KxcTeA2xEXF4thw7rPhNMVnuihnwSwnoiKGWNZjLFcIlLbFjLHQ+uMpmdoq04xW4NubT2NwMBBdj2wUWdEfXE9VC92scxGJ8gl/lYOOjxBg1+oHyLmRCBiTltfSvOpZtQX1aOusA51RXU4nXEaunM6+Mf6IyxhKMISJmDw5BUInRwKo/Ik+vW7FoDzi+bJxqAZYyngxjifiDRW+1UA0gAUARhJRGndVKVC29paagBJ4OmG26EwTbS37RSz1+RuaTmNgAD7PdgN+xtgbDUidHLPV32QQ6QVIA8dnqqh35B+6DekH6KuiwLAn5VbTragrqgOdYV1qN1ei/J/lUNfrUfAoADoWlxbPUROTe5c8CT9tuQAyCCiTAA5jLGcbupZD2CxaUUPFbhRd8AcD60z6sDA4Mt49I69Jndr6xkEBNjJ6QugblcdQiaEwC+05/fGgoKCHp/jDuSgw1s0MMbQb1g/RN8QDdXfVbj0p0txxfkrMPXYVIx6YxR8gl0zSdkYtLVXNsMYSwIQSUTFpjK5AJIYYyrGWDxjLN1mSyKibABZ4J45HkChveuZ46F1Bh38ff0tzemumtz2qN9bj9DLnLurymU9Yjno8GYN5rHxmJQYBKk6z5zqCLJpcneCPYNUgy9dmwm+YF4HiCiXMbYKQLq9GwUADDSl9Ww1tFqen4HOm9zBwRPtCmz4vQH9r7KTgMwBUlM77bPrVeSgQ2iQBtl46E4YCcDWIDWm/XYx9XKnACg2Gb1dzPHQOqPO8vwMdOahzyAwsOMzNBGh4fcGhFwc0u0bsce5c+ecOk9q5KBDaJAGuRt0jyEiDRFlm5rnnbJnzx6MGzcODz78IOo0dVi6dCkAoKZGjw0bPrGUW7ZsGVpbK+DvH4uVK1davvTMzEwUfF0AfbUe++v3W4Y8zp07127W07Jlyyz/257/wAMPAODPbs6cb37mc/X8Bx54oE+vX1BQgFtuuaVPr5+ZmYkXX3yxz66/dOlSJCQkoLCwEACcn0PsbCC1OzYABEBp9XoV+GJ41mVKAaS4eJ28xMREIiL6quQrGvxKW7KDIUOIvvyyLeDcaNTTpk2MtNrdtrHoVJVTRfkh+WQ0SBPcLhC4muBA7h66GLyn2hoVOnl2dgZzp5iZpiae4MByXFcDgODvH9Xh3MbfGxEyIQTM58JKJCfwXGRj0KZhJqBtDNncq20eizb3eheTnYkiPcUcD23bKdbRoM8DAPz9O3Z8NR5qRPD44A77HcW6OdaXyEGH0CANsjBokzGbuxhTrIwbAJIBpJmmcS4GX5faZcaP52l2dUadZR43EdDY2N6g9foqMBYAX9+OQ1NN6iYEjXR+mKGvkwqYkYMOoUEaZDFsRXxoaa1psz2mBrDcXde2bnK3tPB9VqvkQKc7D3///nanfTaXNiN2aay7pAkEPUYWHrovsMRDG3WWJndTEz/WvsldZff5mQyE5uPNLnloOcQhA/LQITRIg9ca9EWmrIzWHrpzg+74/NxyqgWkJ5dm9jz11FNOnyslctAhNEiD1xq0OR661dBqeYa2b9Dn7XroJnUTfIJ94B/j3+GYo8ghBhiQhw6hQRq81qDN8dDWTW7zcle2HtrPr6OHblY3I0gV1OOkBtbIIQYYkIcOoUEavNagLfHQNk1uxoBAq0Uju/LQ/UZ0XAK1J8ghBhiQhw6hQRq81qAt8dA2nWJBQe0zfur1Gvj5KTuc33KqBYFDXVv7WQ4xwIA8dAgN0uC1Bm2Jh7bx0EE2fVwGgxZ+fh1XHWwpb0HgYNcMWg4xwIA8dAgN0uC1Bm2OhzaQwZLcwJ5B6/W1dg269XSrywYthxhgQB46hAZp8FqDNsdDG4wG+Ppwg25sbD+pBAD0ei18fTtmYmwpb0HAoACXNMgl/lYOOoQGafBagzbHQ3floYkIBkMt/PzaG7S+Xg9DrcFlDy2X+Fs56BAapMFrDbqsjK9QYO2hbQ3aaGwBka5Dk7v1NE/966pBv/jiiy6dLxVy0CE0SIPXGvSoUaMAdO2hDQbecWbb5G4pb4FPsA98w31d0vDaa6+5dL5UyEGH0CANXmvQZgzGzg1ar68FgA5NbnOHmCuTSgQCd+C1Bm2OhzZQW5O7uRnoZzVXRK83e+j2Scak6BAD5BN/KwcdQoM0eK1Bm+Oh9Ua9xUO3trafJWYw1MLXNwyMtf+YWitaETDAdYOWS/ytHHQIDdLgtQZtxtpDt7QAAVZ22tmQle68Dv5RzgdlCATuwmsN2hwPbf0M3dra3qD5kFXHSSW6czoERLvuoeUSfysHHUKDNHitQZvjoa09tG2Tm88Sc5+Hlkv8rRx0CA3S4LUGbY6H7s5D221yn9PBP9p1g5ZL/K0cdAgN0uC1Bm2OhzaQAX4+PLVaR4NugK9vx1UxpPLQcom/lYMOoUEavNagzfHQ1jPFbDvF7Bm0odkAQ71BEg8tl/hbOegQGqTBaw3aHA9tPVPM1kMbjY3w8WkfraE7b1pPWgIPLZf4WznoEBqkwWsN2hwPbe2hO45Dd/TQunPSGbRc4m/loENokAavNWh78dAdn6HteOhzOvgqfOHj7/pHJ5f4WznoEBqkwWsN2l48dMcmtx0PfV6aMWhAPvG3ctAhNEiD1xq0vXjojp1ijfD1tfHQ1Tr4RUqz4Ihc4m/loENokAavNWh78dD2hq18fNp7aL1GDz+lNAYtl/hbOegQGqTBaw3aHA/dVXCG0djRQxu0BskMWi7xt3LQITRIg9catBnbqZ/djUPrNXr4KWSxxp9A0AGvNWhLPHQXUz/tjUPrtdI1ueUSfysHHUKDNHitQZvjobsKn3S3h5ZL/K0cdAgN0uC1Bm2mMw9tNOpApHOrhxYIpOaCN2jGWDxjLKe7fbZY4qE7CZ80GvnEE7seWiKDlkv8rRx0CA3ScMEbNBEVA1B1t88WSzy0yUMbDIDR2OahDQazQXf00L4K17J9mpFL/K0cdAgN0tAnBs0YS2GMFTHGlDb7VYyxDMZYKmMs3Z0aLPHQJg/dylNtWxl0AwC4dRxaLvG3ctAhNEhDX3noXADxdvbnAMggokwAOd01m13BEg9t8tAtLXx/2zN0Rw9taDaAWkgyg5ZL/K0cdAgN0tAnvTtEpLHNac0YSwIQaWoug4hyGWM5jDEVACWAJTbV5BBRrrMa2gVn2PXQjQB84ePT1u1t0BoAQLJe7sOHD0tSj6vIQYfQ0I6Bzp4op+7aeACFNvvUAJJMHrtYyotpNBoAbR7a1qCJWuDj036pG71WDwCSeei8vDxJ6nEVOegQGtoxyNkT5WTQIwFobPZpTPs7hTEWD0DFGFMRkbqzfTaMamxsxJw5c1B1sgp/zforgtkrAIBFiwB/f0Cvr0FDQysUijmWkwx1BtShDsprOi4A7wwHDhzAnDlzui3nbuSgQ2jg7N27FwCcXjSNEZF0anpyYcYIQAQRaUyvM8Cb3IutyhQByCWiNImvvQfAGABGq92nAZyR8joOMLAPrmkPOejwdg0DwT1zIIB6Iop0phI5eehSdBxqUgLYLfWFiOgyqesUCOSAnMah7Y0dqyDxs7NA4Mn01Ti0+SHU0qww91iberXNvd7FnTwDO3INh8a03T323QMdSYyxUsYYMcay+kKDzTkd5gn0gYZ40+9AMnrwfcQzxtJN5TLMv0uJNNidh+GMzg4QUa9u4M3oVQDI9FdpdUwFIANAqumv0oXrlAKIN/2fBD7M5XQ5F3QUdVe/6TPJMP2NB1ADPh7faxpsyqeavh+nP39XNJg+gxzwEQ6pf38O6QBQY/W/pL8L0/fc5efb0+/Mcp7UH5gcNtMHUGOzjwConCnXCzpSbG5sqwAU9aYGmx+bpAbdEw1WNzRJvgMnv492Bme+wUispdPP15XfpZyeoaWk0zFtJ8u5VQcRZZOpt9+ExlSu1zRY8STxcX8p6YmGLABryMlHLSl0mL6LYgAbTc3iJwFIOtLSDU7/Lj3VoB0d03Zq7NsNOmxJBm+C96oG0/Pqeomu22MNpuurAIxkjGWZ+hSkTMXZk+9jPrinNj/+9GbnrNO/S0816AsWU+dLNbkwrdUFknv5h2tLPAA1ES0nPh9hMQBJO6R6SK5pyzJNVpI9nmrQpeB3V2vsjWk7Ws7dOqxJI6LlEl3fYQ2MsVUA1kh43R5rMGHxTKabiwbSPQL1REcR+HeRDG7UGyXS4AhO/y491aAdHdN299h3bk/qNzUvpR46c1TDEgDHGGM1jLEa075jJkPvLQ32vo9q0yYFDukwtwis+jXuBaCUchivG3r0u2mH1D2Jctlgmnlm1Wtot9fY0XIu6CiyqT+rk3IpMA1TmF6rINGwjaMabM5xx7CVI5+D9TCi+Rm2L3RYrmvWIaEGcy96p73WznxnRB46bGX6EDod04bVMFFX5XpLh+kLI9uttz8Lm3OkNuiefB9ZpnKrrG9yvawjyaacJDpM33e66fNNl/p36XbDkuNm8gIpQofQICcdUly/z6KtBAKB9Hhqp5hA4JUIgxYIPAhh0AKBByEMWiCQAaYwSZdnxMkpY4lA4LEwxlIATCFTOi3TJCLzhBnJpvkKDy0wB9M7NFfZHCxhCtInVxMQuCOJQV9hei9Kq9fW78syC86UsKCQiLIBLAcfax4JCaa4CoP2ckw/wAx0zHtur2wGgC8AHvKJjhFBPYb4fG2lJxi16b2kM8aUJo9s3YS2nr4aj7bwWA2AbPCEDi57amHQXg61zVfucpUS0w+0iNrHbUsyx9p0c0jrxbnSboN4YE0W+LRNh+PKiSiXJIgBFwYtAPic8e68w3sweWd7mFY5yTA135NMObNSTXm5Sk3/J5ninGvsNPGLwZueFzSmG18WeEx3Zzco6yAUpRSGbEYYtJdjaurmmpqJGVaRVtZllEA7b26vjgziccxq081BCWCkqRNoOXizvpp4nHOmaZ81uwFMkeyN9QGmm1QkEWWaPPWTVoeTwBd/UIKHqSaZPjdJo+vE1E8vxyqj5G4iyrZdAMFUxmywthlGSsGf+0qJaK3NsSLwVELZph9xDREx07FUAIuJxxp3eQ1BzxAeWpAC8OdYq9TJtp64GlYpl21QoaO3FfQRwqC9GJPnVKEtU4k5O4ctanTMoGEmHYBGgpzmSohFFVxGGLR3kwS+dpjZI6cAWG87Y8l0vNjOTCaz114MYJXN0FOHG4BNJ5Gtx5+CbnraBd0jDNq7mYL22UUjwXu87fW6psHUPAcsz7xKcGOuBvfsOaYJJ+bsnUtMRmzuvU41vV4M3kFk3dMd35NhHoF9RKeYwGFMnVmSjJfa1LsKQLbU9XojwqAFPYIxlmKaCCJVffEANMKYpUEYtEDgQYhnaIHAgxAGLRB4EMKgBQIPQhi0QOBBCIMWCDwIYdACgQchDFog8CCEQQsEHoQwaIHAgxBpfCWAMfY6gLi+1iHoVfYS0aN9LcIWYdDSEKdQKBLj4oRNewN79+6FVqvtaxl2EQYtEXFxccjLy+trGYJeYM6cOcjPz+9rGXYRz9ACgQchDFog8CCEQQsEHoQwaIHAgxAGLRB4EMKgBe3QaDQoLi6GRuPyOnQWsrOzMXny5A51qtVqLF++HJmZmUhLS5PkmPU1GWPIzZVspdYLAyISm4sbgLzExETyBHJycggA1dTUSFZnTU2N3TpVKhUVFRVZrpuUlOTyMWuUSiXl5ORI9j7MJCYmEoA8ksFvz3YT49CCdkRGRkKlUkGplG4hSHt15ebmorq6GvHxPJNvUlISkpOToVaroVarnTqmUrVPGx4Z2dliH56LMGh3YjAAFRW9f93YWMDX16lT169fj5SUlO4LukhxcTESEhLa7VOpVMjNzYVGo3HqWGpq54tXJicnQ6VSIS0tDWq1GmlpaVi+fDlKS0uRnZ2NtLQ0qFQqZGRkIDc3Fxs3brTcNC4khEG7k4oKYPDg3r9ueTkwaJDDxXNzcy3eLTs7GxkZGd2c4TqlpaUdPLdSqURpaSk0Go1TxzojNzcXy5cvt9yoVCoVNBoNSktLkZ6ejuTkZCQnJ6OoqAhZWVlIS0tDRkZGr3wOUiMM2p3ExnLj6ovrOkhmZiY0Gg2SkpJQXFwMtVqNpKSkDuU0Gg3mz59vt47IyEjk5MhzFZusrCyMHDkSq1atardfqVRiyhS+eq3Z45s98siRI5GVldW7QiVCGLQ78fXtkafsHJX1wwAAB8JJREFUbdRqNdLT0y3erbCw0K4xA9wAioqKJLv2yJEjoVa3z62v0WgwZcoUy7NyT4/ZQ61WIzc3t4NBeypi2MqLycjIaPecmJGRgcWLF9stq9FoMHnyZLtbcnKy3XO6Ij4+voNhqtVqxMfHO33MHmlpaVAqlZ0Ob3kawkN7McXFxRZjzM7ORnFxMZKSkjp9TnXWQ5vHn6urqy31mlsC5t7p3NxcxMfHQ6VSWZ7ne3rMlurqagBtze7k5GTLde2Ns1u/b/O5FxrCQ3sxy5cvR0ZGBtLS0hAfHw+lUonc3FxJh6w0Gg0yM/miktnZ2e0MKScnB+np6cjMzERWVhY2btzo8jEz5h7xrKwsREZGWoa3srOzkZubC7VajfXr17fTZ+5PyMrKglqtRnHxhbdctVjbSgIYY3mJiYmJIh7aOzDFQ+cT0Zy+1mKL8NACgQchDFog8CCEQQsEHoQwaIHAgxAGLRB4EMKgBQIPQhi0QOBBCIMWCDwIYdACgQchDFog8CCEQQvaIXWSwNzcXIwcORKMsQ6RXCJJoBvo66RmnrBBJAm0S01NDaWmplJpaSkVFRWRUqmk1NRUy3GRJNANv8W+FuAJmycZdFFREalUKknqysrKavc6PT2d4uPjiYgbolKpbHccAJWWljp9zBaVSuV1Bi3iod2IwWhARUPvJwmMDYmFr0/fJwm0rUepVFrilkWSQPcgDNqNVDRUYPCrvZ8ksPyxcgwKk1+SwJycHCxfvhyASBLoLoRBu5HYkFiUP9b7SQJjQ+SXJFCtVlsSDfQmIkmgQDJ8fXx75Cl7m95MEpient7O44kkge5BDFt5Mb2VJNDe8JJIEugehIf2YnojSWB2djYSEhLaJfezbtaLJIES09fd7J6w4QIdtsrKyiKVSkWrVq2i0tJSUiqVlJGRIVn95jFt281MaWkppaamUkZGBqWmprYb+3b2mO21zceTkpIIAGVlZVmOpaSkUE1NDaWnpxMASk9Pt5RVKpWWsW5b5DxsJZIESoBIEuhdiCSBAoGgVxAGLRB4EMKgBQIPQhi0QOBBCIMWCDwIYdACgQchDFog8CCEQQsEHoQwaIHAgxAGLRB4EMKgBe2QOklgcXExJk+eLJIE9hZ9PZncEzZcoMEZ9pA6SWB6errlf9vgD5Ek0A2/xb4W4AmbJxm0lEkCbW8KKSkplsSBIkmgezYRD+1GDAagovdzBCI2FvB1LkegpEkCrWOqNRoNIiMjLXWLJIHuQRi0G6moAAb3fo5AlJcDg3qQ+cjdSQLNBgO0JSYQSQLdgzBoNxIby42rL67rKL2RJDAlJQUqlQqLFy/G8uXLu00oKCUiSaBAMnx9e+Ype5veTBIYHx/fLmeZSBLoHsSwlRfTW0kCzVjnFhNJAt2D8NBejLuTBGo0GlRXV1uMODc3F08++SQAiCSB7qKvu9k9YcMFOmzl7iSB5iGw1NRUS3I+a0SSQOk3kSRQAkSSQO9CJAkUCAS9gjBogcCDEAYtEHgQwqAFAg9CGLRA4EEIgxYIPAhh0AKBByEMWiDwIIRBCwQehDBogcCDEAYtaIfUSQKtmTx5crt6RZJAN9DXk8k9YcMFGpxhDymTBFqTkZHRoV6RJFD6TYRPCtoRGRkJlUrVIXzSFex5+9zcXFRXV1vimJOSkpCcnGxJYODMMdsQysjISMnew4WCMGg3QmRAa2vvZwkMCIgFY85lCZQySaCZNWvWID09HcuXL7fsE0kC3YMwaDfS2lqB7dt7P0vg9OnlCAx0PPeRO5ME5ubmYsmSJR32iySB7kEYtBsJCIjF9Om9nyUwIMDxLIHuThKYk5OD9PR0h/VIjUgSKJAMxnx75Cl7G3cnCVy7dq0l5ZAtIkmgexDDVl6Mu5MErl+/HiNGjEBERAQiIiIAACNGjMDatWtFkkA3ITy0F+PuJIG25RljOHbsWLu6RZJAienrcTNP2HCBjkO7O0mgLbAZhxZJAqXfRJJACRBJAr0LkSRQIBD0CsKgBQIPQhi0QOBBCIMWCDwIYdACgQchDFog8CCEQQsEHoQwaIHAgxAGLRB4EMKgBb2KO3KVCdoQBi1ohzuSBI4cORKMMTDG2kVziSSBbqCvJ5N7woYLNDjDHlInCczJyaGsrCyqqanpUKdIEij9Jjy0oB1SJwnMyMiwJCWwrtNeksDc3FxLQgJnjtl7L96GiId2I2QgtFa09vp1A2IDwHyZU+dKnSRQo9FYmsWpqamWPF0iSaB7EAbtRlorWrF98PZev+708ukIHBTocHl3Jgk05xrLzMzE8uXLLfm9RJJA9yAM2o0ExAZgevn0Prmuo7g7SaCZ1NRUaDQarF+/vlfze4kkgQLJYL6sR56yt3F3kkBbUlJSLF5PJAl0D6JTzItxd5JAe5ivJ5IEugfhob0YdycJNHtTs9fPyMiwpPU17xNJAiWmr8fNPGHDBToO7e4kgTk5OaRUKiklJYUyMjI6JN0TSQKl30SSQAkQSQK9C5EkUCAQ9ArCoAUCD0IYtEDgQQiDFgg8CGHQAoEHIQxaIPAgxMQSidi7dy/mzJnT1zIEvcDevXv7WkKniHFoCWCMvQ4grq91CHqVvUT0aF+LsEUYtEDgQYhnaIHAgxAGLRB4EMKgBQIPQhi0QOBBCIMWCDyI/w+jB7TMIlXWPwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "\n",
    "plt.semilogy(h_array,eta_sg_d_1000,'-r',label=r'$d=1000$ km')\n",
    "plt.semilogy(h_array,eta_sg_d_2000,'-g',label=r'$d=2000$ km')\n",
    "plt.semilogy(h_array,eta_sg_d_3000,'-b',label=r'$d=3000$ km')\n",
    "plt.semilogy(h_array,eta_sg_d_4000,'-y',label=r'$d=4000$ km')\n",
    "plt.semilogy(h_array,eta_sg_d_5000,'-m',label=r'$d=5000$ km')\n",
    "#plt.semilogy(h_array,eta_sg_d_6000,'-c',label=r'$d=6000$ km')\n",
    "    \n",
    "#plt.semilogy(L_array,R_50,linestyle='--',color='orange')\n",
    "    \n",
    "plt.xlabel(r'$h$ (km)',fontsize=14)\n",
    "plt.ylabel(r'$\\eta_{\\mathrm{sg}}^2$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.xlim([0,10000])\n",
    "plt.ylim([1e-11,1e-4])\n",
    "\n",
    "plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "#plt.grid()\n",
    "\n",
    "fig.legend(loc='center',ncol=1,bbox_to_anchor = (0.085,-0.75,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('eta_sg_2.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 58,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### p as a function of d for fixed h and n=1e-7\n",
    "#### Here, we must take the square root of the eta because the function P takes the eta for a single channel only\n",
    "\n",
    "n=1e-4\n",
    "M=1e5\n",
    "\n",
    "p_h_500=[P(n,np.sqrt(eta),M) for eta in eta_sg_h_500]\n",
    "p_h_1000=[P(n,np.sqrt(eta),M) for eta in eta_sg_h_1000]\n",
    "p_h_2000=[P(n,np.sqrt(eta),M) for eta in eta_sg_h_2000]\n",
    "p_h_3000=[P(n,np.sqrt(eta),M) for eta in eta_sg_h_3000]\n",
    "p_h_4000=[P(n,np.sqrt(eta),M) for eta in eta_sg_h_4000]\n",
    "p_h_5000=[P(n,np.sqrt(eta),M) for eta in eta_sg_h_5000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 68,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### p as a function of h for fixed d and n=1e-7\n",
    "#### Here, we must take the square root of the eta because the function P takes the eta for a single channel only\n",
    "\n",
    "n=1e-4\n",
    "M=1e5\n",
    "\n",
    "p_d_1000=[P(n,np.sqrt(eta),M) for eta in eta_sg_d_1000]\n",
    "p_d_2000=[P(n,np.sqrt(eta),M) for eta in eta_sg_d_2000]\n",
    "p_d_3000=[P(n,np.sqrt(eta),M) for eta in eta_sg_d_3000]\n",
    "p_d_4000=[P(n,np.sqrt(eta),M) for eta in eta_sg_d_4000]\n",
    "p_d_5000=[P(n,np.sqrt(eta),M) for eta in eta_sg_d_5000]\n",
    "p_d_6000=[P(n,np.sqrt(eta),M) for eta in eta_sg_d_6000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.7542126606905442"
      ]
     },
     "execution_count": 122,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "p_h_1000[47]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 124,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.3304192326506128e-05"
      ]
     },
     "execution_count": 124,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "eta_sg_h_1000[47]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1002.020202020202"
      ]
     },
     "execution_count": 123,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "L_array[47]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### f as a function of d for fixed h and n=1e-7\n",
    "#### Here, we must take the square root of the eta because the function P takes the eta for a single channel only\n",
    "\n",
    "n=1e-4\n",
    "fs=1\n",
    "\n",
    "f_h_500=[F(n,np.sqrt(eta),fs=fs) for eta in eta_sg_h_500]\n",
    "f_h_1000=[F(n,np.sqrt(eta),fs=fs) for eta in eta_sg_h_1000]\n",
    "f_h_2000=[F(n,np.sqrt(eta),fs=fs) for eta in eta_sg_h_2000]\n",
    "f_h_3000=[F(n,np.sqrt(eta),fs=fs) for eta in eta_sg_h_3000]\n",
    "f_h_4000=[F(n,np.sqrt(eta),fs=fs) for eta in eta_sg_h_4000]\n",
    "f_h_5000=[F(n,np.sqrt(eta),fs=fs) for eta in eta_sg_h_5000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "#### f as a function of h for fixed d and n=1e-7\n",
    "#### Here, we must take the square root of the eta because the function P takes the eta for a single channel only\n",
    "\n",
    "n=1e-4\n",
    "\n",
    "f_d_1000=[F(n,np.sqrt(eta)) for eta in eta_sg_d_1000]\n",
    "f_d_2000=[F(n,np.sqrt(eta)) for eta in eta_sg_d_2000]\n",
    "f_d_3000=[F(n,np.sqrt(eta)) for eta in eta_sg_d_3000]\n",
    "f_d_4000=[F(n,np.sqrt(eta)) for eta in eta_sg_d_4000]\n",
    "f_d_5000=[F(n,np.sqrt(eta)) for eta in eta_sg_d_5000]\n",
    "f_d_6000=[F(n,np.sqrt(eta)) for eta in eta_sg_d_6000]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "### log-negativity as a function of d for fixed h and n=1e-7\n",
    "\n",
    "n=1e-4\n",
    "\n",
    "ent_h_500=[ent(n,np.sqrt(eta)) for eta in eta_sg_h_500]\n",
    "ent_h_1000=[ent(n,np.sqrt(eta)) for eta in eta_sg_h_1000]\n",
    "ent_h_2000=[ent(n,np.sqrt(eta)) for eta in eta_sg_h_2000]\n",
    "ent_h_3000=[ent(n,np.sqrt(eta)) for eta in eta_sg_h_3000]\n",
    "ent_h_4000=[ent(n,np.sqrt(eta)) for eta in eta_sg_h_4000]\n",
    "ent_h_5000=[ent(n,np.sqrt(eta)) for eta in eta_sg_h_5000]\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x252 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(1,2,figsize=(8,3.5))\n",
    "\n",
    "ax[0].semilogy(L_array,p_h_500,'-c',label=r'$h=500$ km')\n",
    "ax[0].semilogy(L_array,p_h_1000,'-r',label=r'$h=1000$ km')\n",
    "ax[0].semilogy(L_array,p_h_2000,'-g',label=r'$h=2000$ km')\n",
    "ax[0].semilogy(L_array,p_h_3000,'-b',label=r'$h=3000$ km')\n",
    "ax[0].semilogy(L_array,p_h_4000,'-y',label=r'$h=4000$ km')\n",
    "ax[0].semilogy(L_array,p_h_5000,'-m',label=r'$h=5000$ km')\n",
    "\n",
    "ax[0].set_xlabel(r'$d$ (km)',fontsize=14)\n",
    "ax[0].set_ylabel(r'$1-(1-p)^M$',fontsize=14)\n",
    "\n",
    "ax[0].set_xticks([100,500,1000,1500,2000])\n",
    "ax[0].tick_params(axis=\"x\",labelsize=14)\n",
    "ax[0].tick_params(axis=\"y\",labelsize=14)\n",
    "\n",
    "ax[0].set_xlim([100,2000])\n",
    "\n",
    "\n",
    "ax[1].plot(L_array,f_h_500,'-c')#,label=r'$h=500$ km')\n",
    "ax[1].plot(L_array,f_h_1000,'-r')#,label=r'$h=1000$ km')\n",
    "ax[1].plot(L_array,f_h_2000,'-g')#,label=r'$h=2000$ km')\n",
    "ax[1].plot(L_array,f_h_3000,'-b')#,label=r'$h=3000$ km')\n",
    "ax[1].plot(L_array,f_h_4000,'-y')#,label=r'$h=4000$ km')\n",
    "ax[1].plot(L_array,f_h_5000,'-m')#,label=r'$h=5000$ km')\n",
    "\n",
    "ax[1].plot(L_array,0.5*np.ones(len(L_array)),'-k',linewidth=1.5)\n",
    "\n",
    "ax[1].set_xlabel(r'$d$ (km)',fontsize=14)\n",
    "ax[1].set_ylabel(r'$\\mathbb{E}[F(1;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "ax[1].set_xticks([100,500,1000,1500,2000])\n",
    "ax[1].tick_params(axis=\"x\",labelsize=14)\n",
    "ax[1].tick_params(axis=\"y\",labelsize=14)\n",
    "\n",
    "ax[1].set_xlim([100,2000])\n",
    "\n",
    "\n",
    "fig.legend(loc='center',ncol=3,bbox_to_anchor = (0.038,-0.57,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "\n",
    "plt.tight_layout(pad=1.5)\n",
    "\n",
    "fig.savefig('p_sg.pdf',bbox_inches='tight')\n",
    "\n",
    "fig.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 576x252 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig,ax=plt.subplots(1,2,figsize=(8,3.5))\n",
    "\n",
    "ax[0].semilogy(h_array,p_d_1000,'-r',label=r'$d=1000$ km')\n",
    "ax[0].semilogy(h_array,p_d_2000,'-g',label=r'$d=2000$ km')\n",
    "ax[0].semilogy(h_array,p_d_3000,'-b',label=r'$d=3000$ km')\n",
    "ax[0].semilogy(h_array,p_d_4000,'-y',label=r'$d=4000$ km')\n",
    "ax[0].semilogy(h_array,p_d_5000,'-m',label=r'$d=5000$ km')\n",
    "ax[0].semilogy(h_array,p_d_6000,'-c',label=r'$d=6000$ km')\n",
    "    \n",
    "ax[0].set_xlabel(r'$h$ (km)',fontsize=14)\n",
    "ax[0].set_ylabel(r'$1-(1-p)^M$',fontsize=14)\n",
    "\n",
    "ax[0].tick_params(axis=\"x\",labelsize=14)\n",
    "ax[0].tick_params(axis=\"y\",labelsize=14)\n",
    "\n",
    "ax[0].set_xlim([0,10000])\n",
    "#ax[0].set_ylim([1e-5,1.5])\n",
    "\n",
    "ax[0].ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "\n",
    "\n",
    "ax[1].plot(h_array,f_d_1000,'-r')#,label=r'$d=1000$ km')\n",
    "ax[1].plot(h_array,f_d_2000,'-g')#,label=r'$d=2000$ km')\n",
    "ax[1].plot(h_array,f_d_3000,'-b')#,label=r'$d=3000$ km')\n",
    "ax[1].plot(h_array,f_d_4000,'-y')#,label=r'$d=4000$ km')\n",
    "ax[1].plot(h_array,f_d_5000,'-m')#,label=r'$d=5000$ km')\n",
    "ax[1].plot(h_array,f_d_6000,'-c')#,label=r'$d=5000$ km')\n",
    "\n",
    "ax[1].plot(h_array,0.5*np.ones(len(h_array)),'-k',linewidth=1.5)\n",
    "\n",
    "ax[1].set_xlabel(r'$h$ (km)',fontsize=14)\n",
    "ax[1].set_ylabel(r'$\\mathbb{E}[F(1;\\Phi^+)]$',fontsize=14)\n",
    "\n",
    "ax[1].tick_params(axis=\"x\",labelsize=14)\n",
    "ax[1].tick_params(axis=\"y\",labelsize=14)\n",
    "\n",
    "ax[1].set_xlim([0,10000])\n",
    "#plt.ylim([1e-5,1.5])\n",
    "\n",
    "ax[1].ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "\n",
    "#plt.grid()\n",
    "\n",
    "fig.legend(loc='center',ncol=3,bbox_to_anchor = (0.038,-0.57,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "plt.tight_layout(pad=1.5)\n",
    "\n",
    "plt.savefig('p_sg_2.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 71,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "\n",
    "plt.plot(L_array,f_h_500,'-c',label=r'$h=500$ km')\n",
    "plt.plot(L_array,f_h_1000,'-r',label=r'$h=1000$ km')\n",
    "plt.plot(L_array,f_h_2000,'-g',label=r'$h=2000$ km')\n",
    "plt.plot(L_array,f_h_3000,'-b',label=r'$h=3000$ km')\n",
    "plt.plot(L_array,f_h_4000,'-y',label=r'$h=4000$ km')\n",
    "    \n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(r'$f$',fontsize=14)\n",
    "\n",
    "plt.xticks([100,500,1000,1500,2000],fontsize=14)\n",
    "plt.yticks([0.4,0.6,0.8,1.0],fontsize=14)\n",
    "\n",
    "plt.xlim([100,2000])\n",
    "#plt.ylim([1e-11,1e-4])\n",
    "\n",
    "\n",
    "#plt.grid()\n",
    "\n",
    "#plt.legend()\n",
    "fig.legend(loc='center',ncol=1,bbox_to_anchor = (0.070,-0.75,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('f_sg.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3))\n",
    "\n",
    "\n",
    "plt.plot(h_array,f_d_1000,'-r',label=r'$d=1000$ km')\n",
    "plt.plot(h_array,f_d_2000,'-g',label=r'$d=2000$ km')\n",
    "plt.plot(h_array,f_d_3000,'-b',label=r'$d=3000$ km')\n",
    "plt.plot(h_array,f_d_4000,'-y',label=r'$d=4000$ km')\n",
    "plt.plot(h_array,f_d_5000,'-m',label=r'$d=5000$ km')\n",
    "    \n",
    "plt.xlabel(r'$h$ (km)',fontsize=14)\n",
    "plt.ylabel(r'$f$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.xlim([100,10000])\n",
    "#plt.ylim([1e-5,1.5])\n",
    "\n",
    "plt.ticklabel_format(axis='x',style='sci',scilimits=(0,0))\n",
    "\n",
    "#plt.grid()\n",
    "\n",
    "fig.legend(loc='center',ncol=1,bbox_to_anchor = (0.085,-0.75,1,1),bbox_transform = plt.gcf().transFigure,fontsize=14)\n",
    "\n",
    "#plt.legend()\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('f_sg_2.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "D_array=np.linspace(100,6000,600)\n",
    "H_array=np.linspace(100,10000,600)\n",
    "\n",
    "\n",
    "d,h,cond=region(D_array,H_array,1e-4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [],
   "source": [
    "d,h,fid_reg=region_fidelity(D_array,H_array,1e-4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 119,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(fid_reg,cmap='cool',aspect='auto',origin='lower',vmin=0.5,vmax=1,extent=[100,6000,100,10000])\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$\\mathbb{E}[F(1;\\Phi^+)]$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(D_array,H_array,fid_reg,[0.53,0.60,0.7,0.8,0.9],colors='white')\n",
    "plt.clabel(CS, inline=True, fontsize=12, manual=[(2500,5500),(2500,4500),(2500,3500),(2500,2500),(1500,1500)])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,5500])\n",
    "plt.ylim([0,6400])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('ent_sg_fid.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 126,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([[1, 1, 1, ..., 0, 0, 0],\n",
       "       [1, 1, 1, ..., 0, 0, 0],\n",
       "       [1, 1, 1, ..., 0, 0, 0],\n",
       "       ...,\n",
       "       [0, 0, 0, ..., 0, 0, 0],\n",
       "       [0, 0, 0, ..., 0, 0, 0],\n",
       "       [0, 0, 0, ..., 0, 0, 0]])"
      ]
     },
     "execution_count": 126,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cond"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 87,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 255.6x230.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.55,3.2))\n",
    "\n",
    "\n",
    "plt.contourf(d,h,cond,levels=[0.5,1],colors=['cornflowerblue'])\n",
    "\n",
    "plt.xlabel(r'$d$ (km)',fontsize=14)\n",
    "plt.ylabel(f'$h$ (km)',fontsize=14)\n",
    "\n",
    "plt.xlim([0,4000])\n",
    "plt.ylim([0,4000])\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks([0,1000,2000,3000,4000],fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('ent_sg.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [],
   "source": [
    "N_array=np.linspace(0,1,600)\n",
    "Eta_array=np.linspace(0,1,600)\n",
    "\n",
    "n,eta,cond2=region2(N_array,Eta_array)\n",
    "n,eta,fid2_reg=region2_fidelity(N_array,Eta_array)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 252x230.4 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(3.5,3.2))\n",
    "\n",
    "\n",
    "plt.contourf(n,eta,cond2,levels=[0.5,1],colors=['cornflowerblue'])\n",
    "\n",
    "plt.xlabel(r'$\\bar{n}$',fontsize=14)\n",
    "plt.ylabel(f'$\\eta$',fontsize=14)\n",
    "\n",
    "plt.xticks([0.2,0.4,0.6,0.8,1.0],fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('ent_sg_all.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 130,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 302.4x230.4 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig=plt.figure(figsize=(4.2,3.2))\n",
    "\n",
    "plt.imshow(fid2_reg,cmap='cool',aspect='auto',origin='lower',vmin=0.5,vmax=1,extent=[0,1,0,1])\n",
    "\n",
    "#ax=sns.heatmap(fid_reg)\n",
    "\n",
    "#plt.contourf(d,h,fid_reg,levels=[0.1,0.15,0.2,0.4,0.6,0.8,0.85,0.9,0.95,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$\\mathbb{E}[F(1;\\Phi^+)]$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(N_array,Eta_array,fid2_reg,[0.65,0.9,0.98],colors='white')\n",
    "plt.clabel(CS, inline=True, fontsize=12, manual=[(0.5,0.5),(0.5,0.65),(0.5,0.85)])\n",
    "\n",
    "plt.xlabel(r'$\\overline{n}$',fontsize=14)\n",
    "plt.ylabel(f'$\\eta$',fontsize=14)\n",
    "\n",
    "#plt.xlim([0,4000])\n",
    "#plt.ylim([0,4000])\n",
    "\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('ent_sg_all_fid.pdf',bbox_inches='tight')\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/plots_30Dec2020.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import sys\n",
    "from links import *\n",
    "import dill\n",
    "import pickle"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "p_array=np.linspace(0,1,100)\n",
    "X,Y=np.meshgrid(p_array,p_array)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def L(M,p,t_star):\n",
    "    \n",
    "    '''\n",
    "    p is a list of probabilities for each of the M links.\n",
    "    t_star is a list of the cutoffs for each of the M links.\n",
    "    '''\n",
    "    \n",
    "    s=sum([avg_link_value_asymptotic(p[j],t_star[j]) for j in range(M)])\n",
    "\n",
    "    return (1/M)*s\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def P(M,p,t_star):\n",
    "    \n",
    "    '''\n",
    "    p is a list of probabilities for each of the M links.\n",
    "    t_star is a list of the cutoffs for each of the M links.\n",
    "    '''\n",
    "    \n",
    "    pr=np.prod([avg_link_value_asymptotic(p[j],t_star[j]) for j in range(M)])\n",
    "    \n",
    "    return pr\n",
    "\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def L2(M,t,p,t_star):\n",
    "    \n",
    "    '''\n",
    "    p is a list of probabilities for each of the M links.\n",
    "    t_star is a list of the cutoffs for each of the M links.\n",
    "    '''\n",
    "    \n",
    "    s=sum([avg_link_value(t,p[j],t_star[j]) for j in range(M)])\n",
    "\n",
    "    return (1/M)*s\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "def P2(M,t,p,t_star):\n",
    "    \n",
    "    '''\n",
    "    p is a list of probabilities for each of the M links.\n",
    "    t_star is a list of the cutoffs for each of the M links.\n",
    "    '''\n",
    "    \n",
    "    pr=np.prod([avg_link_value(t,p[j],t_star[j]) for j in range(M)])\n",
    "    \n",
    "    return pr"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "C=np.zeros((100,100))\n",
    "D=np.zeros((100,100))\n",
    "\n",
    "t_star1=5\n",
    "t_star2=2\n",
    "\n",
    "i=0\n",
    "j=0\n",
    "for p in p_array:\n",
    "    j=0\n",
    "    for q in p_array:\n",
    "        Pr=[p,q]\n",
    "        C[i][j]=L(2,Pr,[t_star1,t_star2])\n",
    "        D[i][j]=P(2,Pr,[t_star1,t_star2])\n",
    "        #C[i][j]=(1/2)*(avg_link_value_asymptotic(p,t_star1)+avg_link_value_asymptotic(q,t_star2))\n",
    "        j+=1\n",
    "    i+=1\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "M=2 links, with one link having probability q and the other link having probability p.\n",
    "t_star1=5, t_star2=2, t->infinity.\n",
    "'''\n",
    "\n",
    "plt.imshow(C,cmap='cool',origin='lower',extent=[0,1,0,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$\\frac{1}{2}\\mathbb{E}[L_2(\\infty)]$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(X,Y,C,[0.60,0.8,0.9,0.95,0.98],colors='white')\n",
    "plt.clabel(CS, inline=1, fontsize=12)\n",
    "\n",
    "plt.xlabel(r'$p_1$',fontsize=14)\n",
    "plt.ylabel(r'$p_2$',fontsize=14)\n",
    "\n",
    "#plt.title(r'$M=2$, $t_1^{\\star}=5$, $t_2^{\\star}=2$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_num_links_uneven.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "M=2 links, with one link having probability q and the other link having probability p.\n",
    "t_star1=5, t_star2=2, t->infinity.\n",
    "'''\n",
    "\n",
    "plt.imshow(D,cmap='cool',origin='lower',extent=[0,1,0,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$\\mathbb{E}[X_{E^\\prime}(\\infty)]_{\\vec{\\pi}}$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(X,Y,D,[0.3,0.60,0.8,0.9],colors='white')\n",
    "plt.clabel(CS, inline=1, fontsize=12)\n",
    "\n",
    "plt.xlabel(r'$p_{e_1}$',fontsize=14)\n",
    "plt.ylabel(r'$p_{e_2}$',fontsize=14)\n",
    "\n",
    "#plt.title(r'$M=2$, $t_1^{\\star}=5$, $t_2^{\\star}=2$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_link_prod_uneven.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "C2=np.zeros((100,100))\n",
    "D2=np.zeros((100,100))\n",
    "\n",
    "t_star=[5,10,15,20]\n",
    "\n",
    "t=50\n",
    "\n",
    "i=0\n",
    "j=0\n",
    "for p in p_array:\n",
    "    j=0\n",
    "    for q in p_array:\n",
    "        Pr=[p,q,p,q]\n",
    "        C2[i][j]=L2(4,t,Pr,t_star)\n",
    "        D2[i][j]=P2(4,t,Pr,t_star)\n",
    "        j+=1\n",
    "    i+=1\n",
    "        "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "M=4 links, with one link having probability q and the other link having probability p.\n",
    "t_star=[5,10,15,20], t=50.\n",
    "'''\n",
    "\n",
    "plt.imshow(C2,cmap='cool',origin='lower',extent=[0,1,0,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$\\frac{1}{4}\\mathbb{E}[L_4(50)]$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(X,Y,C2,[0.60,0.8,0.9,0.95,0.98],colors='white')\n",
    "plt.clabel(CS, inline=1, fontsize=12)\n",
    "\n",
    "plt.xlabel(r'$p_1$',fontsize=14)\n",
    "plt.ylabel(r'$p_2$',fontsize=14)\n",
    "\n",
    "#plt.title(r'$M=2$, $t_1^{\\star}=5$, $t_2^{\\star}=2$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_num_links_uneven2.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "M=4 links, with one link having probability q and the other link having probability p.\n",
    "t_star=[5,10,15,20], t=50.\n",
    "'''\n",
    "\n",
    "plt.imshow(D2,cmap='cool',origin='lower',extent=[0,1,0,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=14)\n",
    "cb.set_label(r'$\\mathbb{E}[X_{E^{\\prime}}(50)]_{\\vec{\\pi}}$',fontsize=14,labelpad=10)\n",
    "\n",
    "CS=plt.contour(X,Y,D2,[0.3,0.60,0.8,0.9],colors='white')\n",
    "plt.clabel(CS, inline=1, fontsize=12)\n",
    "\n",
    "plt.xlabel(r'$p_1$',fontsize=14)\n",
    "plt.ylabel(r'$p_2$',fontsize=14)\n",
    "\n",
    "#plt.title(r'$M=2$, $t_1^{\\star}=5$, $t_2^{\\star}=2$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_link_prod_uneven2.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [],
   "source": [
    "C3=np.zeros((100,100))\n",
    "\n",
    "\n",
    "t_star=[5,10,15,20]\n",
    "\n",
    "i=0\n",
    "j=0\n",
    "for p in p_array:\n",
    "    j=0\n",
    "    for q in p_array:\n",
    "        Pr=[p,q,p,q]\n",
    "        C3[i][j]=L(4,Pr,t_star)\n",
    "        j+=1\n",
    "    i+=1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 97,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "'''\n",
    "M=4 links, with one link having probability q and the other link having probability p.\n",
    "t_star=[5,10,15,20], t=50.\n",
    "'''\n",
    "\n",
    "plt.imshow(C3,cmap='cool',origin='lower',extent=[0,1,0,1])\n",
    "\n",
    "cb=plt.colorbar()\n",
    "cb.ax.tick_params(labelsize=12)\n",
    "cb.set_label(r'$\\frac{1}{4}\\mathbb{E}[L_{\\infty}]$',fontsize=12,labelpad=10)\n",
    "\n",
    "CS=plt.contour(X,Y,C3,[0.60,0.8,0.9,0.95,0.98],colors='white')\n",
    "plt.clabel(CS, inline=1, fontsize=10)\n",
    "\n",
    "plt.xlabel(r'$p_1$',fontsize=12)\n",
    "plt.ylabel(r'$p_2$',fontsize=12)\n",
    "\n",
    "#plt.title(r'$M=2$, $t_1^{\\star}=5$, $t_2^{\\star}=2$',fontsize=14)\n",
    "\n",
    "plt.xticks(fontsize=12)\n",
    "plt.yticks(fontsize=12)\n",
    "\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig('avg_num_links_uneven3.pdf',bbox_inches='tight')\n",
    "\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Plots/satellite_simulations_3Oct2019.py <==
import numpy as np
import matplotlib.pyplot as plt
#import mpl_toolkits.mplot3d.axes3d as p3
from mpl_toolkits.mplot3d import Axes3D
import matplotlib.animation as animation
from matplotlib import cm
import dill
import pickle
from scipy.linalg import expm
from numpy.linalg import norm
from scipy.optimize import brentq,brenth
from datetime import date
from joblib import Parallel,delayed
import time
from scipy.optimize import minimize,minimize_scalar,fminbound,root_scalar
import warnings


def get_constants(h):

    # Last modified: 13 August 2019

    '''
    h is the altitude of the satellites in meters
    '''

    G=6.67408e-11 # Gravitational constant in SI units
    R=6.371e6 # Radius of the Earth in meters
    M=5.972e24 # Mass of the earth in kg
    Omega=2*np.pi/86400.  # Rotation speed of the Earth in radians/s
    t=10e3 # Thickness of the atmosphere in meters

    #Earth_axis=[0,0,1]  # Axis of rotation of the earth: taken to be along the z-axis.

    #h=1000e3 # Altitude of the satellites in meters
    omega=np.sqrt(G*M)/(R+h)**(3./2.)  # Rotation speed of the satellites in radians/s

    #period=2*np.pi/omega # Period of each satellite in seconds.

    return G,R,M,Omega,t,h,omega


def eta_sg(L,lam=810e-9,w0=0.025,rg=0.75):

    # Last modified: 18 July 2019

    '''
    Satellite-to-ground transmittance. All distance quantities are
    in meters.
    '''

    LR=np.pi*w0**2/lam

    wg=w0*np.sqrt(1+L**2/LR**2)

    return 1-np.exp(-2*rg**2/wg**2)


def eta_Atm(L,h,etaZen=0.5):

    # Last modified: 18 July 2019

    '''
    Atmospheric transmittance. L is the link distance (distance from
    satellite to ground station) in meters, h is the altitude of the 
    satellites (in meters).
    '''

    warnings.filterwarnings("ignore")

    _,R,_,_,_,_,_=get_constants(h)

    secZen=1/((h/L)-(L**2-h**2)/(2*R*L))

    if secZen<0:
        return 0
    else:
        return etaZen**secZen


def eta_Tot(L,h):

    # Last modified: 18 July 2019

    '''
    Total transmittance, which is a product of the atmospheric transmittance
    and the beam spreading transmittance. L is the link distance (distance between
    the ground station and the satellite) in meters, and h is the altitude of the
    satellite (in meters).
    '''

    return eta_sg(L)*eta_Atm(L,h)


def link_distance(d,h):

    # Last modified: 18 July 2019

    '''
    Returns the link distance L between two ground stations separated by an 
    arc-distance of d (in meters) and a satellite at an altitude of
    h (in meters) located at the midpoint of the ground stations (so both
    ground stations are the same distance away from the satellite).
    '''

    _,R,_,_,_,_,_=get_constants(h)

    return np.sqrt(4*R*(R+h)*np.sin(d/(4*R))**2+h**2)


def eta_Tot_alt(d,h):

    # Last modified: 30 November 2020

    '''
    Total transmittance as a function of ground distance for the scenario in which
    two ground stations are separated by an arc-distance of d (in meters) and a 
    satellite is at an altitude of h (in meters) located at the midpoint between
    the ground stations (meaning that both ground stations are the same distance)
    away from the satellite.
    '''

    # The returned transmittance is for each individual ground station. For both ground
    # stations, the transmittance should be squared. 

    return eta_Tot(link_distance(d,h),h)





def opt_alt_arc(d):

    # Last modified: 18 July 2019

    '''
    Finds the optimal satellite altitude for two ground stations separated
    by an arc-distance of d (in meters). Optimality is in terms of the 
    transmissivity eta_Tot.
    '''

    def objfunc(h):

        return -eta_Tot(link_distance(d,h),h)

    
    opt=fminbound(objfunc,0,1500000)
    #opt=minimize_scalar(objfunc,bounds=(0,1500000),method='bounded')

    return opt


def generate_link_constraint(d):

    # Last modified: 18 July 2019

    '''
    Given a maximum allowed arc-distance separation d (in meters) between
    two ground stations, this function generates the maximum allowed distance
    between a ground station and a satellite based on the optimal altiude
    of the satellite.
    '''

    h_opt=opt_alt_arc(d)

    return link_distance(d,h_opt)


def opt_arcsep(h,eta_star,dB=False,max_d=2e6):

    # Last modified: 18 July 2019

    '''
    This function finds the largest arc-distance separation d (in meters) 
    between two ground stations that is possible given a fixed altitude h
    (in meters) of the satellite and a given threshold eta_star for the
    transmissivity. The threshold eta_star is the smallest tolerable 
    transmissivity (i.e., the transmissivity should be larger than eta_star).

    If dB=True, then eta_star is the loss, specified in dB. The loss and
    transmissivity are related via:

    loss=-10*log_10(transmissivity)
    '''


    def objfunc(d):

        return eta_star-eta_Tot(link_distance(d,h),h)


    if dB:
        eta_star=10**(-eta_star/10)

    r=root_scalar(objfunc,bracket=[0,max_d])

    return r.root


def generate_rotation(axis,angle):
    
    # Last modified: 13 March 2019
    
    '''
    Generates the rotation matrix about the given axis (unit vector in Cartesian coordinates) by the given angle.
    '''
    
    # Generators of the SO(3) rotations
    Lx=np.matrix([[0,0,0],[0,0,-1],[0,1,0]])
    Ly=np.matrix([[0,0,1],[0,0,0],[-1,0,0]])
    Lz=np.matrix([[0,-1,0],[1,0,0],[0,0,0]])
    
    n1=axis[0]
    n2=axis[1]
    n3=axis[2]
    
    L=n1*Lx+n2*Ly+n3*Lz
    
    return np.matrix(expm(angle*L))


def Rx(t):
    
    # Last modified: 13 March 2019
    
    '''
    Rotation matrix about the x-axis by angle t.
    '''
    
    return generate_rotation([1,0,0],t)
    #return np.matrix([[1,0,0],[0,np.cos(t),-np.sin(t)],[0,np.sin(t),np.cos(t)]])
    
    
def Ry(t):
    
    # Last modified: 13 March 2019
    
    '''
    Rotation matrix about the y-axis by angle t.
    '''
    
    return generate_rotation([0,1,0],t)
    #return np.matrix([[np.cos(t),0,np.sin(t)],[0,1,0],[-np.sin(t),0,np.cos(t)]])
    
    
def Rz(t):
    
    # Last modified: 13 March 2019
    
    '''
    Rotation matrix about the z-axis by angle t.
    '''
    
    return generate_rotation([0,0,1],t)
    #return np.matrix([[np.cos(t),-np.sin(t),0],[np.sin(t),np.cos(t),0],[0,0,1]])


def generate_point(R,theta,phi):
    
    '''
    Generates (in Cartesian coordinates) the point in 3D specified by
    the spherical coordinates R, theta, phi
    
    Here, theta is the azimuthal angle (positive going counter-clockwise from the positive x-axis), and
    phi is the polar angle (positive going down from the z-axis)
    '''
    
    return [R*np.sin(phi)*np.cos(theta),R*np.sin(phi)*np.sin(theta),R*np.cos(phi)]
    
    
def ground_distance(g1,g2,R=6.371e6,spherical=False):

    # Last modified: 15 August 2019

    '''
    Given two points g1 and g2 on the Earth (in Cartesian coordinates by default),
    this function finds the straight line ground distance between the points based
    on the angular separation of the points.
    '''

    if spherical:  # If points are given in spherical coordinates, convert them to Cartesian first
        g1=generate_point(g1[0],g1[1],g1[2])
        g2=generate_point(g2[0],g2[1],g2[2])

    g1=np.array(g1)
    g2=np.array(g2)

    d=norm(g1-g2)  # Euclidean distance between g1 and g2

    
    D=R*np.arcsin((d/(2*R**2))*np.sqrt(4*R**2-d**2))

    return D



def evolve_vector(init_point,axis,omega,T):
    
    '''
    Performs rotation of a given initial point (init_point, in Cartesian coordinates) by the given axis 
    (unit vector in Cartesian coordinates) at a given rotation speed (omega) for a time T (starting at t=0).
    '''
    
    
    init_point=np.matrix(init_point).H
    
    R=generate_rotation(axis,omega*T)
    point_t=R*init_point

    point_t_x=np.array(point_t[0])[0][0]
    point_t_y=np.array(point_t[1])[0][0]
    point_t_z=np.array(point_t[2])[0][0]
    
    return [point_t_x,point_t_y,point_t_z]


def generate_network(num_rings,num_sats,R,h,offset_angle=0,multiple_alt=False):
    
    # Last modified: 3 October 2019
    
    '''
    Generates the satellite and ground station architecture consisting of num_rings equally-spaced 
    longitudinal rings of satellites and ground stations, and num_sats equally-spaced 
    satellites and ground stations in each ring.

    R is the radius of the earth (in meters), and h is the altitude of the
    satellites (in meters)

    If multiple_alt=True, then h should be a list of altitudes.
    '''
    
    S={}
    G={}

    count1=0

    for m in range(num_rings):
        count2=0
        count1+=1
        S[count1]={}
        G[count1]={}
        
        for k in range(1,num_sats+1):
            
            count2+=1

            if multiple_alt==True:
                S[count1][count2]={}
                for alt in h:  # h should be a list of altitudes (in meters)
                    S[count1][count2][alt/1000]=generate_point(R+alt,m*np.pi/num_rings,k*2*np.pi/num_sats+offset_angle)
            else:
                S[count1][count2]=generate_point(R+h,m*np.pi/num_rings,k*2*np.pi/num_sats+offset_angle)
            
            
            
            G[count1][count2]=generate_point(R,m*np.pi/num_rings+np.pi/(2*num_rings),k*2*np.pi/num_sats+offset_angle)
        
        S[count1]['axis']=[-np.sin(m*np.pi/num_rings),np.cos(m*np.pi/num_rings),0]
            
    
    return S,G


def plot_initial_configuration(G,S,R):

    # Last modified: 28 October 2019

    '''
    Plots the initial configuration of the ground stations and the satellites.

    R is the radius of the earth (in meters).
    '''

    fig=plt.figure(figsize=(8,8))


    ax=fig.add_subplot(111,projection='3d')

    u, v = np.mgrid[0:2*np.pi:100j, 0:np.pi:100j]
    x = (R)*np.cos(u)*np.sin(v)
    y = (R)*np.sin(u)*np.sin(v)
    z = (R)*np.cos(v)
    graph_earth=ax.plot_wireframe(x, y, z, color="gray")

    for i in list(G.keys()):#range(len(G)):
        for j in list(G[i].keys()):#range(len(G[i])):
            ax.scatter(G[i][j][0],G[i][j][1],G[i][j][2],c='g')        

    if S!=None:
        for i in list(S.keys()):#range(len(S)):
            for j in list(S[i].keys()):#range(len(S[i])-1):
                if j=='axis':
                    continue
                else:
                    ax.scatter(S[i][j][0],S[i][j][1],S[i][j][2],c='r')  

    ax.set_xlabel('$x$ (km)')
    ax.set_ylabel('$y$ (km)')
    ax.set_zlabel('$z$ (km)')

    ax.set_xlim(-8000000,8000000)
    ax.set_ylim(-8000000,8000000)
    ax.set_zlim(-8000000,8000000)

    ax.set_xticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_yticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_zticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
     
    
    plt.show()


def generate_ground_station_pairs(G):

    # Last modified: 23 March 2019

    '''
    Pairs the ground stations in G (as generated from the function generate_network)
    according to a nearest-neighbour square-grid topology.
    '''

    G_pairs=[]
    G_pair_labels=[]

    num_rings=len(G)
    #num_ground_ring=len(G[1])

    for m in list(G.keys()):#range(num_rings):
        num_ground_ring=len(G[m])
        for k in list(G[m].keys()):#range(num_ground_ring):
            if m==num_rings:
                gs1=list(G.keys())[0]
            else:
                gs1=m+1
            
            if k==num_ground_ring:
                gs2=list(G[m].keys())[0]
            else:
                gs2=k+1

            G_pairs.append((G[m][k],G[m][gs2]))
            G_pairs.append((G[m][k],G[gs1][k]))

            G_pair_labels.append(([m,k],[m,gs2]))
            G_pair_labels.append(([m,k],[gs1,k]))


    return G_pair_labels,G_pairs



def plot_ground_pairs(points,R):

    # Last modified: 23 March 2019

    '''
    Plots all of the given points (each point a list of coordinates).
    '''

    fig=plt.figure(figsize=(8,8))


    ax=fig.add_subplot(111,projection='3d')

    u, v = np.mgrid[0:2*np.pi:100j, 0:np.pi:100j]
    x = (R)*np.cos(u)*np.sin(v)
    y = (R)*np.sin(u)*np.sin(v)
    z = (R)*np.cos(v)
    graph_earth=ax.plot_wireframe(x, y, z, color="b")


    for point in points:
        ax.scatter(point[0],point[1],point[2],c='g')


    #for i in range(len(pairs)):
    #    ax.scatter(pairs[i][0][0],pairs[i][0][1],pairs[i][0][2],c='g')
    #    ax.scatter(pairs[i][1][0],pairs[i][1][1],pairs[i][1][2],c='g')

    #for i in range(len(S)):
    #    for j in range(len(S[i])-1):
    #        ax.scatter(S[i][j][0],S[i][j][1],S[i][j][2],c='r')  

    ax.set_xlabel('$x$ (km)')
    ax.set_ylabel('$y$ (km)')
    ax.set_zlabel('$z$ (km)')

    ax.set_xlim(-8000000,8000000)
    ax.set_ylim(-8000000,8000000)
    ax.set_zlim(-8000000,8000000)

    ax.set_xticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_yticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
    ax.set_zticklabels(['$-8000$','$-6000$','$-4000$','$-2000$','$0$','$2000$','$4000$','$6000$','$8000$'])
     
    
    plt.show()



def evolve_network(S,G,G_pair_labels,T,eta_star,h,Omega,t_start=0,display=False,parallel=False,multiple_alt=False):
    
    # Last modified: 3 October 2019
    
    '''
    Simulates the network with satellites in S and ground stations in G for a total time of T.
    t_start is the starting time (default is t_start=0).
    
    eta_star is the threshold transmissivity between satellites and ground stations (i.e., the total transmissivity
    between both neighboring stations and the satellite has to be greater than or equal to eta_star).

    h is the altitude of the satellites. If multiple_alt=True, then h should be a list of
    altitudes of the satellites.
    '''
    
    Earth_axis=[0,0,1]
    
    
    t_array=np.linspace(t_start,t_start+T,T+1)
    
    Data={}
        
    def time_evolve(t):

        if display:
            print('Time',t,'of',T)
        
        Data[t]={}
        Data[t]['ground station pairs']={}

        # Iterate over the ground station pairs
        for i in range(len(G_pair_labels)):

            label=str(G_pair_labels[i])

            Data[t]['ground station pairs'][label]={}

            g1_label=G_pair_labels[i][0]
            g2_label=G_pair_labels[i][1]

            g1_pos=G[g1_label[0]][g1_label[1]]
            g2_pos=G[g2_label[0]][g2_label[1]]

            g1_pos_evolve=evolve_vector(g1_pos,Earth_axis,Omega,t)
            g2_pos_evolve=evolve_vector(g2_pos,Earth_axis,Omega,t)   

            Data[t]['ground station pairs'][label]['position']=(g1_pos_evolve,g2_pos_evolve)

            # List of satellites that are in range of the ground station pair. Only those that are in range are stored.
            if multiple_alt==True:
                Data[t]['ground station pairs'][label]['in range']={}
                for alt in h:
                    Data[t]['ground station pairs'][label]['in range'][alt/1000]=[]
            else:
                Data[t]['ground station pairs'][label]['in range']=[]
            

            # Iterate over the rings of satellites
            for k in list(S.keys()):
                
                ring_axis=S[k]['axis']
                
                # Iterate over the satellites in the ring
                for l in list(S[k].keys()):
                    if l=='axis':
                        continue
                    
                    if multiple_alt==True:
                        for alt in h:  # h should be a list of altitudes (in meters)
                            
                            _,_,_,_,_,_,omega=get_constants(alt)
                            
                            # Evolve the satellite
                            sat_pos=evolve_vector(S[k][l][alt/1000],ring_axis,omega,t)
                            
                            g1_diff=np.array(sat_pos)-np.array(g1_pos_evolve)
                            g2_diff=np.array(sat_pos)-np.array(g2_pos_evolve)

                            d1=norm(g1_diff)  # distance between the first ground station in the pair and the satellite
                            d2=norm(g2_diff)  # distance between the second ground station in the pair and the satellite

                            eta_tot=eta_Tot(d1,alt)*eta_Tot(d2,alt)  # The total transmissivity.

                            # Computes the cosine of the angle between the position vectors of the ground stations and the satellite relative to the ground stations.
                            # The "horizon condition" is that cos(theta)>=0, i.e., theta<=pi/2. We call this the horizon condition
                            # because the satellite should be in the horizon of both ground stations (i.e., physically visible)
                            cos_angle1=np.dot(g1_diff,g1_pos_evolve)/(norm(g1_diff)*norm(g1_pos_evolve))
                            cos_angle2=np.dot(g2_diff,g2_pos_evolve)/(norm(g2_diff)*norm(g2_pos_evolve))

                            if eta_tot>=eta_star and cos_angle1>=0 and cos_angle2>=0:
                                Data[t]['ground station pairs'][label]['in range'][alt/1000].append([(k,l),d1,d2,eta_tot,-10*np.log10(eta_tot)])

                    else:
                        _,_,_,_,_,_,omega=get_constants(h)

                        # Evolve the satellite
                        sat_pos=evolve_vector(S[k][l],ring_axis,omega,t)
                        
                        g1_diff=np.array(sat_pos)-np.array(g1_pos_evolve)
                        g2_diff=np.array(sat_pos)-np.array(g2_pos_evolve)

                        d1=norm(g1_diff)
                        d2=norm(g2_diff)

                        eta_tot=eta_Tot(d1,h)*eta_Tot(d2,h)

                        # Computes the cosine of the angle between the position vectors of the ground stations and the satellite relative to the ground stations.
                        # The "horizon condition" is that cos(theta)>=0, i.e., theta<=pi/2. We call this the horizon condition
                        # because the satellite should be in the horizon of both ground stations (i.e., physically visible)
                        cos_angle1=np.dot(g1_diff,g1_pos_evolve)/(norm(g1_diff)*norm(g1_pos_evolve))
                        cos_angle2=np.dot(g2_diff,g2_pos_evolve)/(norm(g2_diff)*norm(g2_pos_evolve))

                        if eta_tot>=eta_star and cos_angle1>=0 and cos_angle2>=0:
                            Data[t]['ground station pairs'][label]['in range'].append([(k,l),d1,d2,eta_tot,-10*np.log10(eta_tot)])

        return Data[t]

    if parallel:
        dat=Parallel(n_jobs=4)(delayed(time_evolve)(t) for t in t_array)
        return dat
    else:
        for t in t_array:
            time_evolve(t)      
                        
        return Data


def range_times(data,pair,h=None):
    
    # Last modified: 3 October 2019

    '''
    Grabs the information about when the given pair of ground stations is in
    the range of all satellites

    Pair should be specified as a string.

    h=None means that data only contains satellites with one altitude. If data
    contains satellites with multiple altitudes, then h should specify (in meters)
    the desired altitude.
    '''
    
    in_range=[] # Tells us whether the ground station pair is in the range of some satellite as a function of time.
    #count=0  # Gives the total number of time steps for which the given pair of ground stations is in the range of some satellite.
    times=[] # Gives the exact times that the ground station pair is in the range of some satellite.
    time_gaps=[]
    num_sats=[] # Number of satellites in the range of the ground station pair as a function of time.
    
    for t in range(len(data)):
        
        if h==None:
            range_list=data[t]['ground station pairs'][pair]['in range']
        else:
            range_list=data[t]['ground station pairs'][pair]['in range'][h/1000]

        if not range_list:  # If range_list is empty, then there is no satellite in range at the particular time
            num_sats.append(0)
            time_gaps.append(t)
            in_range.append(0)
        else:
            num_sats.append(len(range_list))
            times.append(t)
            in_range.append(1)
    
    return np.array(in_range),np.array(times),np.array(time_gaps),np.array(num_sats)





==> Plots/special_SDP_test.m <==
function [f,Z1_1,Z1_2,Z2] = special_SDP_test(H,d1,d2)

% Last modified: 4 December 2020

cvx_begin sdp
cvx_solver mosek
cvx_quiet true

variable Z2(d1*d2,d1*d2) hermitian
variable Z1_1(d1,d1) hermitian
variable Z1_2(d2,d2) hermitian

f=trace(H*Z2);

Z2>=0;
Z1_1>=0;
Z1_2>=0;

maximize f

PartialTrace(Z2,1,[d1,d2])==Z1_2;
PartialTrace(Z2,2,[d1,d2])==Z1_1;

trace(Z1_1)==1;
trace(Z1_2)==1;

cvx_end

%out=f;




end



==> Plots/special_SDP_test_dual.m <==
function [f,l1,l2,l3,l4,Y3,Y4,Y5,Y6] = special_SDP_test_dual(H,d1,d2)

% Last modified: 4 December 2020


cvx_begin sdp
cvx_solver mosek
cvx_quiet true

variable l1
variable l2
variable l3
variable l4
variable Y5(d1,d1) hermitian
variable Y6(d1,d1) hermitian
variable Y3(d2,d2) hermitian
variable Y4(d2,d2) hermitian

f=l1-l2+l3-l4;

minimize f

l1>=0;
l2>=0;
l3>=0;
l4>=0;

Y5-Y6<=(l1-l2)*eye(d1);
Y3-Y4<=(l3-l4)*eye(d2);
tensor(eye(d1),Y3-Y4)+tensor(Y5-Y6,eye(d2))>=H;

cvx_end



end


